ABCD of qq-characters

The qq-characters are powerful tools to reveal symmetries and integrabilities of Seiberg-Witten theories. The goal of this paper is to provide analytic expressions of qq-characters based on Young diagrams in 5d $\mathcal{N} = 1$ pure Yang-Mills theories with BCD-type gauge groups, by focusing on the unrefined limit. Using these expressions, we investigate the relationships among qq-characters of classical gauge groups. For SO(n) gauge groups, we construct a quantum-toroidal-like algebra via the Ward-identity approach, which allows us to derive the qq-characters.

==> qq-group-relation.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    908889,      25182]
NotebookOptionsPosition[    861248,      24426]
NotebookOutlinePosition[    861697,      24444]
CellTagsIndexPosition[    861654,      24441]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Lie - algebraic relations check", "Chapter",
 CellChangeTimes->{{3.883039416781705*^9, 3.883039427892804*^9}, {
  3.883299750971361*^9, 
  3.883299760577992*^9}},ExpressionUUID->"4243bf5d-21ed-4c34-9020-\
a33202bf2c3c"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "inefficient", " ", "code", " ", "to", " ", "be", " ", "improved", " ", 
   "in", " ", "the", " ", "near", " ", "future"}], "*)"}]], "Input",
 CellChangeTimes->{{3.884051079670339*^9, 
  3.8840511021883698`*^9}},ExpressionUUID->"bf58e226-a0f2-48e0-a008-\
e4c6f4db1133"],

Cell[CellGroupData[{

Cell["Definitions", "Section",
 CellChangeTimes->{{3.836445044045033*^9, 3.8364450498914223`*^9}, {
  3.883257422791984*^9, 
  3.883257424094116*^9}},ExpressionUUID->"a156bf23-cce4-49a6-b59d-\
d47f0f2a899f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "-", 
     RowBox[{"x", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "\[HBar]"}]}]], "Input",
 CellChangeTimes->{{3.83643253970231*^9, 3.836432569480748*^9}, {
  3.836519276842833*^9, 3.8365192854524612`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"4dd6c65a-4a61-45a5-9981-c80e19e8756f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"A", "[", "\[Lambda]_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"\[Lambda]", "\[Equal]", 
     RowBox[{"{", "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], "}"}], ",", 
    RowBox[{"DeleteCases", "[", 
     RowBox[{
      RowBox[{"Union", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "+", "1"}]}], "}"}], "}"}], ",", 
        
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"\[Lambda]", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "\[NotEqual]", 
             RowBox[{"\[Lambda]", "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"i", "+", "1"}], ",", 
              RowBox[{
               RowBox[{"\[Lambda]", "[", 
                RowBox[{"[", 
                 RowBox[{"i", "+", "1"}], "]"}], "]"}], "+", "1"}]}], "}"}]}],
            "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{
             RowBox[{"Length", "[", "\[Lambda]", "]"}], "-", "1"}]}], "}"}]}],
          "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", "\[Lambda]", "]"}], "+", "1"}], ",", "1"}],
           "}"}], "}"}]}], "]"}], ",", "Null"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.836432769861903*^9, 3.836432774724793*^9}, {
  3.836435792185381*^9, 3.8364357933148613`*^9}, {3.836436387420513*^9, 
  3.836436426901005*^9}, {3.836436460698492*^9, 3.836436508498068*^9}, {
  3.8364365639686527`*^9, 3.836436634474399*^9}, {3.83643666658344*^9, 
  3.836436666714261*^9}, {3.836436710401663*^9, 3.83643671234793*^9}, {
  3.836436749186517*^9, 3.836436753842434*^9}, {3.8364367994454803`*^9, 
  3.8364368088888407`*^9}, {3.836436852676942*^9, 3.83643685629359*^9}, {
  3.836436901959095*^9, 3.836436931340539*^9}, {3.836520854748125*^9, 
  3.836520882079647*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"3ecd65b6-9e0e-4cfc-8c14-df1dca8faefb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"R", "[", "\[Lambda]_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"\[Lambda]", "\[Equal]", 
     RowBox[{"{", "}"}]}], ",", 
    RowBox[{"{", "}"}], ",", 
    RowBox[{"DeleteCases", "[", 
     RowBox[{
      RowBox[{"Union", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"\[Lambda]", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "\[NotEqual]", 
             RowBox[{"\[Lambda]", "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"\[Lambda]", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{
             RowBox[{"Length", "[", "\[Lambda]", "]"}], "-", "1"}]}], "}"}]}],
          "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Length", "[", "\[Lambda]", "]"}], ",", 
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"[", 
             RowBox[{"Length", "[", "\[Lambda]", "]"}], "]"}], "]"}]}], "}"}],
          "}"}]}], "]"}], ",", "Null"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.836442500420796*^9, 3.836442503578075*^9}, {
  3.83644313058902*^9, 3.836443187646627*^9}, {3.836520889347289*^9, 
  3.836520903125412*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"30d07ba6-bdde-4339-8bf9-dbde312bd496"],

Cell[BoxData[
 RowBox[{
  RowBox[{"YD", "[", 
   RowBox[{"M_", ",", "\[Lambda]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Sh", "[", 
       RowBox[{
        SubscriptBox["a", "i"], "+", "M", "+", 
        RowBox[{"c", "[", "x", "]"}]}], "]"}], 
      RowBox[{"Sh", "[", 
       RowBox[{
        SubscriptBox["a", "i"], "-", "M", "+", 
        RowBox[{"c", "[", "x", "]"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "\[Lambda]", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"A", "[", 
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], "/", 
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Sh", "[", 
       RowBox[{
        SubscriptBox["a", "i"], "+", "M", "+", 
        RowBox[{"c", "[", "x", "]"}]}], "]"}], 
      RowBox[{"Sh", "[", 
       RowBox[{
        SubscriptBox["a", "i"], "-", "M", "+", 
        RowBox[{"c", "[", "x", "]"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "\[Lambda]", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"R", "[", 
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}]}]], "Input",\

 CellChangeTimes->{{3.83643259012764*^9, 3.836432615828361*^9}, {
  3.836443326371807*^9, 3.836443428125041*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"ff27a405-92dc-4455-97b4-aa992a872cde"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DualPartition", "[", "l_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "i", "}"}], ",", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Length", "[", 
       RowBox[{"Select", "[", 
        RowBox[{"l", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"#", ">=", "i"}], ")"}], "&"}]}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"l", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}]}], "]"}]}]], "Input",\

 CellChangeTimes->{
  3.522979145558105*^9, 3.821167309146784*^9, {3.821167339596349*^9, 
   3.8211673592415113`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"4f9aea2d-f24c-408e-9d5d-a239f47b34d2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DualPartition", "[", 
    RowBox[{"{", "}"}], "]"}], "=", 
   RowBox[{"{", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.522979145558404*^9, 3.821167308939093*^9, {3.821167339469936*^9, 
   3.8211673590856256`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"72ec4f33-3fd6-43ff-8815-4b4d4c5ecb36"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AbsYoung", "[", "\[Lambda]_", "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"\[Lambda]", "[", 
     RowBox[{"[", "i", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "\[Lambda]", "]"}]}], "}"}]}], "]"}]}]], "Input",\

 CellLabel->"In[7]:=",ExpressionUUID->"64f70626-c89e-496f-8c7c-daa61f0ac99d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"get", "[", 
   RowBox[{"Y_", ",", "i_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"i", ">", 
     RowBox[{"Length", "[", "Y", "]"}]}], ",", "0", ",", 
    RowBox[{"Y", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{3.5229791455588284`*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"b141c9df-b3b1-4898-a3ee-8d6f08ce2745"],

Cell[BoxData[
 RowBox[{
  RowBox[{"arm", "[", 
   RowBox[{"Y_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"get", "[", 
    RowBox[{"Y", ",", 
     RowBox[{"x", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "-", 
   RowBox[{"x", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{
  3.522979145559595*^9, {3.821165635089566*^9, 3.821165649475868*^9}, {
   3.882947584323176*^9, 3.882947589414544*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"81f68e50-49fb-484e-9afe-33b089d4cfd6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"leg", "[", 
   RowBox[{"Y_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"get", "[", 
    RowBox[{
     RowBox[{"DualPartition", "[", "Y", "]"}], ",", 
     RowBox[{"x", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "-", 
   RowBox[{"x", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{
  3.522979145560052*^9, {3.821165653548554*^9, 3.8211656623058*^9}, {
   3.821167308948268*^9, 3.821167359087641*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"67b014c4-1eb1-4f98-b5ba-053f5cd89652"],

Cell[BoxData[
 RowBox[{
  RowBox[{"boxes", "[", "Y_", "]"}], ":=", 
  RowBox[{"Join", "@@", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i", ",", "j"}], "}"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"i", ",", "j"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", 
           RowBox[{
           "Y", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
          "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "Y", "]"}]}], "}"}]}], "]"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{3.522979145560608*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"c410b85f-ca61-4f38-9d61-e779f76dc5d7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"p", "[", 
   RowBox[{"i_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   SubscriptBox["a", "i"], "+", 
   RowBox[{"c", "[", "x", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8364454865796537`*^9, 3.83644551136357*^9}, {
  3.836534449824993*^9, 3.836534450344161*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"31b9db1d-a72c-4ff8-b6f2-5640a8e31d9e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Nij", "[", 
   RowBox[{"x_", ",", "i_", ",", "j_", ",", "\[Lambda]_"}], "]"}], ":=", 
  RowBox[{
   SubscriptBox["a", "i"], "-", 
   SubscriptBox["a", "j"], "-", 
   RowBox[{"\[HBar]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"arm", "[", 
       RowBox[{
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", "x"}], "]"}], "+", 
      RowBox[{"leg", "[", 
       RowBox[{
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"[", "j", "]"}], "]"}], ",", "x"}], "]"}], "+", "1"}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.83644593071708*^9, 3.836445955050899*^9}, {
  3.836446033623247*^9, 3.836446047942164*^9}, {3.836446161972413*^9, 
  3.836446199013118*^9}, {3.836446268888476*^9, 3.8364462928682747`*^9}, {
  3.836520033562155*^9, 3.8365200351336937`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"3f9de92d-3c38-4ee7-a656-556dc101cf76"],

Cell[BoxData[
 RowBox[{
  RowBox[{"trans", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Sh", "[", "x_", "]"}], "\[RuleDelayed]", 
      RowBox[{"2", 
       RowBox[{"Sinh", "[", 
        RowBox[{"x", "/", "2"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"Ch", "[", "x_", "]"}], "\[RuleDelayed]", 
      RowBox[{"2", 
       RowBox[{"Cosh", "[", 
        RowBox[{"x", "/", "2"}], "]"}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.836521105157133*^9, 3.8365211216156054`*^9}, {
  3.8741179141645117`*^9, 3.874117919590159*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"f81c20f5-f88a-4527-a8b1-79e6335dedac"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rule", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Sh", "[", 
       RowBox[{
        RowBox[{"-", "M"}], "+", "a_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"-", 
       RowBox[{"Sh", "[", 
        RowBox[{"M", "-", "a"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"Ch", "[", 
       RowBox[{
        RowBox[{"-", "M"}], "+", "a_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"Ch", "[", 
       RowBox[{"M", "-", "a"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Sh", "[", 
       RowBox[{"-", 
        SubscriptBox["\[Epsilon]", "1"]}], "]"}], "\[RuleDelayed]", 
      RowBox[{"-", 
       RowBox[{"Sh", "[", 
        SubscriptBox["\[Epsilon]", "1"], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"Sh", "[", 
       RowBox[{"-", 
        SubscriptBox["\[Epsilon]", "2"]}], "]"}], "\[RuleDelayed]", 
      RowBox[{"-", 
       RowBox[{"Sh", "[", 
        SubscriptBox["\[Epsilon]", "2"], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"Sh", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["\[Epsilon]", "1"]}], "-", 
          SubscriptBox["\[Epsilon]", "2"]}], ")"}]}], "]"}], "\[RuleDelayed]", 
      RowBox[{"-", 
       RowBox[{"Sh", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "1"], "+", 
           SubscriptBox["\[Epsilon]", "2"]}], ")"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"Sh", "[", 
       RowBox[{
        RowBox[{"-", 
         SubscriptBox["\[Epsilon]", "1"]}], "-", 
        SubscriptBox["\[Epsilon]", "2"]}], "]"}], "\[RuleDelayed]", 
      RowBox[{"-", 
       RowBox[{"Sh", "[", 
        RowBox[{
         SubscriptBox["\[Epsilon]", "1"], "+", 
         SubscriptBox["\[Epsilon]", "2"]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"Sh", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "M"}], "+", "a_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"-", 
       RowBox[{"Sh", "[", 
        RowBox[{
         RowBox[{"2", "M"}], "-", "a"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"Sh", "[", 
       RowBox[{
        RowBox[{"1", "/", "2"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "M"}], "+", "a_"}], ")"}]}], "]"}], 
      "\[RuleDelayed]", 
      RowBox[{"-", 
       RowBox[{"Sh", "[", 
        RowBox[{
         RowBox[{"1", "/", "2"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "M"}], "-", "a"}], ")"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"Sh", "[", 
       RowBox[{"-", "M"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"-", 
       RowBox[{"Sh", "[", "M", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"Sh", "[", 
       RowBox[{
        RowBox[{"-", "2"}], "M"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"-", 
       RowBox[{"Sh", "[", 
        RowBox[{"2", "M"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"Sh", "[", 
       RowBox[{
        RowBox[{"1", "/", "2"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "M"}], "+", "a_"}], ")"}]}], "]"}], "\[RuleDelayed]", 
      RowBox[{"Sh", "[", 
       RowBox[{"M", "+", 
        RowBox[{"a", "/", "2"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Sh", "[", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "M"}], "+", "a_"}], ")"}]}], "]"}], "\[RuleDelayed]", 
      RowBox[{"-", 
       RowBox[{"Sh", "[", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"M", "-", "a"}], ")"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"Sh", "[", 
       RowBox[{
        RowBox[{"-", "2"}], 
        RowBox[{"(", 
         RowBox[{"M", "+", "a_"}], ")"}]}], "]"}], "\[RuleDelayed]", 
      RowBox[{"-", 
       RowBox[{"Sh", "[", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"M", "+", "a"}], ")"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"Sh", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SubscriptBox["\[Epsilon]", "1"]}], "-", 
        SubscriptBox["\[Epsilon]", "2"]}], "]"}], "\[RuleDelayed]", 
      RowBox[{"-", 
       RowBox[{"Sh", "[", 
        RowBox[{
         RowBox[{"2", " ", 
          SubscriptBox["\[Epsilon]", "1"]}], "+", 
         SubscriptBox["\[Epsilon]", "2"]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"Sh", "[", 
       RowBox[{
        RowBox[{"-", "2"}], 
        SubscriptBox["\[Epsilon]", "1"]}], "]"}], "\[RuleDelayed]", 
      RowBox[{"-", 
       RowBox[{"Sh", "[", 
        RowBox[{"2", 
         SubscriptBox["\[Epsilon]", "1"]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"Sh", "[", 
       RowBox[{
        RowBox[{"-", "2"}], 
        SubscriptBox["\[Epsilon]", "2"]}], "]"}], "\[RuleDelayed]", 
      RowBox[{"-", 
       RowBox[{"Sh", "[", 
        RowBox[{"2", 
         SubscriptBox["\[Epsilon]", "2"]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"Sh", "[", 
       RowBox[{
        RowBox[{"-", 
         SubscriptBox["\[Epsilon]", "1"]}], "-", 
        RowBox[{"2", " ", 
         SubscriptBox["\[Epsilon]", "2"]}]}], "]"}], "\[RuleDelayed]", 
      RowBox[{"Sh", "[", 
       RowBox[{
        SubscriptBox["\[Epsilon]", "1"], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["\[Epsilon]", "2"]}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Sh", "[", 
       RowBox[{
        RowBox[{"-", 
         SubscriptBox["\[Epsilon]", "1"]}], "+", 
        SubscriptBox["\[Epsilon]", "2"]}], "]"}], "\[RuleDelayed]", 
      RowBox[{"-", 
       RowBox[{"Sh", "[", 
        RowBox[{
         SubscriptBox["\[Epsilon]", "1"], "-", 
         SubscriptBox["\[Epsilon]", "2"]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"Sh", "[", "0", "]"}], "\[RuleDelayed]", "0"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.83608724863789*^9, 3.8360872511784763`*^9}, {
  3.8360873078376102`*^9, 3.836087418347978*^9}, {3.8360874492136593`*^9, 
  3.836087475309647*^9}, {3.836087523299346*^9, 3.836087540330212*^9}, {
  3.8360875782952003`*^9, 3.8360876237639008`*^9}, {3.836087890521707*^9, 
  3.836087919883757*^9}, {3.8360880569183683`*^9, 3.8360880573208857`*^9}, {
  3.836088098893188*^9, 3.836088103855712*^9}, {3.836088198435946*^9, 
  3.836088215578536*^9}, {3.836088409306587*^9, 3.836088426855774*^9}, {
  3.836345388231316*^9, 3.836345421796846*^9}, {3.836345871195985*^9, 
  3.8363458892846003`*^9}, {3.836346584767168*^9, 3.836346605181851*^9}, {
  3.836346690650914*^9, 3.836346721695619*^9}, {3.836350140518342*^9, 
  3.836350150621688*^9}, {3.8363502934180717`*^9, 3.836350298910934*^9}, {
  3.836351166263506*^9, 3.836351171844948*^9}, {3.8365268388929663`*^9, 
  3.836526938247691*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"5e0366f5-9b15-4450-9480-730c5549cd6a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSO", "[", 
   RowBox[{"n_", ",", "\[Lambda]_", ",", "\[Chi]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Sh", "[", 
           RowBox[{
            RowBox[{"2", 
             SubscriptBox["a", "i"]}], "+", 
            RowBox[{"\[HBar]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "-", 
               RowBox[{"x", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "+", 
               RowBox[{"get", "[", 
                RowBox[{
                 RowBox[{"DualPartition", "[", 
                  RowBox[{"\[Lambda]", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
                 RowBox[{"x", "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "-", 
               RowBox[{"get", "[", 
                RowBox[{
                 RowBox[{"\[Lambda]", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"x", "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ")"}]}]}], "]"}],
           "^", "2"}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Sh", "[", 
            RowBox[{"p", "[", 
             RowBox[{"i", ",", "x"}], "]"}], "]"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"2", "\[Chi]"}], ")"}]}]}], "/", 
        RowBox[{"(", 
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Sh", "[", 
             RowBox[{"Nij", "[", 
              RowBox[{"x", ",", "i", ",", "j", ",", "\[Lambda]"}], "]"}], 
             "]"}], "^", "2"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"boxes", "[", 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Sh", "[", 
             RowBox[{
              SubscriptBox["a", "i"], "+", 
              SubscriptBox["a", "j"], "+", 
              RowBox[{"\[HBar]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "+", 
                 RowBox[{"x", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "-", "1", "-", 
                 RowBox[{"get", "[", 
                  RowBox[{
                   RowBox[{"\[Lambda]", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                   RowBox[{"x", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "-", 
                 RowBox[{"get", "[", 
                  RowBox[{
                   RowBox[{"\[Lambda]", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], ",", 
                   RowBox[{"x", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ")"}]}]}], 
             "]"}], "^", "2"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", 
             RowBox[{"boxes", "[", 
              RowBox[{"\[Lambda]", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], 
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Sh", "[", 
             RowBox[{
              SubscriptBox["a", "i"], "+", 
              SubscriptBox["a", "j"], "+", 
              RowBox[{"\[HBar]", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"y", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "-", 
                 RowBox[{"y", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "+", 
                 RowBox[{"get", "[", 
                  RowBox[{
                   RowBox[{"DualPartition", "[", 
                    RowBox[{"\[Lambda]", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "]"}], ",", 
                   RowBox[{"y", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "+", 
                 RowBox[{"get", "[", 
                  RowBox[{
                   RowBox[{"DualPartition", "[", 
                    RowBox[{"\[Lambda]", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
                   RowBox[{"y", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ")"}]}]}], 
             "]"}], "^", "2"}], ",", 
           RowBox[{"{", 
            RowBox[{"y", ",", 
             RowBox[{"boxes", "[", 
              RowBox[{"\[Lambda]", "[", 
               RowBox[{"[", "j", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"n", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"i", "+", "1"}], ",", "n"}], "}"}]}], "]"}], ")"}]}], "//.",
     "trans"}], "//", "TrigToExp"}]}]], "Input",
 CellChangeTimes->{{3.836446637955884*^9, 3.836446677242468*^9}, {
   3.8364467281349287`*^9, 3.836447030374292*^9}, {3.836447106999529*^9, 
   3.836447108536243*^9}, {3.8364471499716177`*^9, 3.8364471967934637`*^9}, {
   3.83644743472381*^9, 3.836447589779022*^9}, {3.836447814246139*^9, 
   3.836447843571177*^9}, {3.836447955154776*^9, 3.8364480118092537`*^9}, {
   3.8364480436835423`*^9, 3.836448068299036*^9}, {3.836534457866991*^9, 
   3.836534458417903*^9}, 3.8763536235480633`*^9, {3.876556544288772*^9, 
   3.876556546852188*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"f5c78b31-31d1-46f4-a1db-5a6ad24f4588"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSU", "[", 
   RowBox[{"n_", ",", "\[Lambda]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{"Sh", "[", 
          RowBox[{"Nij", "[", 
           RowBox[{"x", ",", "i", ",", "j", ",", "\[Lambda]"}], "]"}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "n"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", 
           RowBox[{"boxes", "[", 
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], ")"}], 
      "^", "2"}]}], "//.", "trans"}], "//", "TrigToExp"}]}]], "Input",
 CellChangeTimes->{{3.8364512104279747`*^9, 3.836451244751194*^9}, {
   3.8364512890586853`*^9, 3.83645133297511*^9}, {3.836451554734724*^9, 
   3.836451606983652*^9}, {3.836451650346286*^9, 3.836451665756363*^9}, {
   3.83645173376616*^9, 3.836451754159927*^9}, {3.836477010482593*^9, 
   3.8364770148326674`*^9}, {3.836477059399023*^9, 3.836477070154273*^9}, {
   3.83651790680967*^9, 3.836517914962215*^9}, {3.83651807593535*^9, 
   3.8365180765018587`*^9}, 3.876302572116098*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"52b38032-6724-4b1e-9234-73bc5cba0352"],

Cell[BoxData[
 RowBox[{
  RowBox[{"YA", "[", 
   RowBox[{"M_", ",", "\[Lambda]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{"Sh", "[", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["a", "i"]}], "+", "M", "-", 
         RowBox[{"c", "[", "x", "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "\[Lambda]", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"A", "[", 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], "/", 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{"Sh", "[", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["a", "i"]}], "+", "M", "-", 
         RowBox[{"c", "[", "x", "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "\[Lambda]", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"R", "[", 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], "//.", 
    "trans"}], "//", "TrigToExp"}]}]], "Input",
 CellChangeTimes->{{3.836520263353108*^9, 3.836520295915874*^9}, {
   3.8365206828389797`*^9, 3.836520683458765*^9}, {3.836520719206964*^9, 
   3.836520737050658*^9}, {3.836528865085928*^9, 3.836528875011093*^9}, 
   3.874114160543415*^9, 3.876302586176701*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"40929f42-9506-441f-b5ae-0ccc2a4999f7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"S", "[", "M_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Sh", "[", 
    RowBox[{"M", "+", "\[HBar]"}], "]"}], 
   RowBox[{
    RowBox[{"Sh", "[", 
     RowBox[{"M", "-", "\[HBar]"}], "]"}], "/", 
    RowBox[{
     RowBox[{"Sh", "[", "M", "]"}], "^", "2"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8754005572884502`*^9, 3.875400568458791*^9}, {
  3.875401143394429*^9, 3.875401169139969*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"2e89cf5f-3ffa-420e-817b-f7f1ef18119e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"step", "[", "x_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"x", "\[GreaterEqual]", "0"}], ",", "1", ",", "0"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.876132891465259*^9, 3.876132902444016*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"f0b90339-0fe2-45ad-8b99-ae5fb5a93b85"],

Cell[BoxData[
 RowBox[{
  RowBox[{"m", "[", "\[Lambda]_", "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"step", "[", 
     RowBox[{
      RowBox[{
      "\[Lambda]", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
      "-", "i"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "\[Lambda]", "]"}]}], "}"}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.8761329270336847`*^9, 3.876132984936501*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"bfc552db-7ce8-46d0-a6bf-9078b1781a95"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Coeff1", "[", "\[Lambda]_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"m", "[", "\[Lambda]", "]"}], "\[Equal]", "0"}], ",", "1", ",", 
    RowBox[{
     RowBox[{"2", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"m", "[", "\[Lambda]", "]"}]}], "-", "1"}], ")"}]}], "/", 
     RowBox[{"Binomial", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"2", 
         RowBox[{"m", "[", "\[Lambda]", "]"}]}], "-", "1"}], ",", 
       RowBox[{
        RowBox[{"m", "[", "\[Lambda]", "]"}], "-", "1"}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.876132242422143*^9, 3.87613226384962*^9}, {
  3.8761329239401913`*^9, 3.876132924843725*^9}, {3.876133024763845*^9, 
  3.876133072471904*^9}, {3.87630232992093*^9, 3.8763023450945044`*^9}, {
  3.876302760380015*^9, 3.8763027621544523`*^9}, {3.876302868633477*^9, 
  3.876302877981134*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"33a3caca-16aa-402f-aefd-ce40f07e2385"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mt", "[", "\[Lambda]_", "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"step", "[", 
     RowBox[{
      RowBox[{
      "\[Lambda]", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
      "-", "i", "-", "1"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "\[Lambda]", "]"}]}], "}"}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.876133240644803*^9, 3.876133247123962*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"995117b1-bc79-4201-b7da-68620001428b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Coeff2", "[", "\[Lambda]_", "]"}], ":=", 
  RowBox[{
   RowBox[{"2", "^", 
    RowBox[{"(", 
     RowBox[{"2", 
      RowBox[{"mt", "[", "\[Lambda]", "]"}]}], ")"}]}], "/", 
   RowBox[{"Binomial", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"2", 
       RowBox[{"mt", "[", "\[Lambda]", "]"}]}], "+", "1"}], ",", 
     RowBox[{"mt", "[", "\[Lambda]", "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.876133197094186*^9, 3.876133215953218*^9}, {
  3.876133250229726*^9, 3.876133252950614*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"081b4665-899e-446d-873d-9288aadfb6c3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PE", "[", 
   RowBox[{"Q_", ",", "q_", ",", "ntrunc_"}], "]"}], ":=", 
  RowBox[{"Exp", "[", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"q", "^", "n"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"q", "^", "n"}]}], ")"}], "^", "2"}]}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Q", "^", "n"}], ")"}], "/", "n"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "ntrunc"}], "}"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.876291257384253*^9, 3.8762912576078053`*^9}, 
   3.8762913069381027`*^9},
 CellLabel->"In[25]:=",ExpressionUUID->"6d26e0da-05e3-41c7-ad56-67136836c3c8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"rand", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"q", "\[Rule]", 
       RowBox[{"RandomReal", "[", 
        RowBox[{"WorkingPrecision", "\[Rule]", "100"}], "]"}]}], ",", 
      RowBox[{
       SubscriptBox["A", "1"], "\[Rule]", 
       RowBox[{"RandomReal", "[", 
        RowBox[{"WorkingPrecision", "\[Rule]", "100"}], "]"}]}], ",", 
      RowBox[{
       SubscriptBox["A", "2"], "\[Rule]", 
       RowBox[{"RandomReal", "[", 
        RowBox[{"WorkingPrecision", "\[Rule]", "100"}], "]"}]}], ",", 
      RowBox[{
       SubscriptBox["A", "3"], "\[Rule]", 
       RowBox[{"RandomReal", "[", 
        RowBox[{"WorkingPrecision", "\[Rule]", "100"}], "]"}]}], ",", 
      RowBox[{
       SubscriptBox["A", "4"], "\[Rule]", 
       RowBox[{"RandomReal", "[", 
        RowBox[{"WorkingPrecision", "\[Rule]", "100"}], "]"}]}], ",", 
      RowBox[{
       SubscriptBox["A", "5"], "\[Rule]", 
       RowBox[{"RandomReal", "[", 
        RowBox[{"WorkingPrecision", "\[Rule]", "100"}], "]"}]}]}], "}"}]}], 
   ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "random", " ", "number", " ", "used", " ", "to", " ", "check", " ", "the", 
    " ", "consistency", " ", "of", " ", "equations", " ", "equal", " ", "to", 
    " ", "zero"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.830837976827422*^9, 3.830838012553447*^9}, {
  3.83385420545184*^9, 3.833854208575046*^9}, {3.88303923324041*^9, 
  3.883039270377535*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"ed2b9868-e3f5-4c13-bf48-fe93bf64813a"]
}, Closed]],

Cell[CellGroupData[{

Cell["SO (4) vs SU (2)xSU (2)", "Section",
 CellChangeTimes->{{3.874796219061585*^9, 
  3.874796236667165*^9}},ExpressionUUID->"5fbdaca5-beb1-4d7a-ade1-\
bcd8b04038fd"],

Cell[CellGroupData[{

Cell["Definitions", "Subsection",
 CellChangeTimes->{{3.882846806648301*^9, 
  3.8828468148840923`*^9}},ExpressionUUID->"02309218-edbe-4af0-a9ff-\
9699c25d77a0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"YSU2", "[", "n_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"YA", "[", 
          RowBox[{"M", ",", 
           RowBox[{"{", 
            RowBox[{"\[Mu]", ",", "\[Nu]"}], "}"}]}], "]"}], 
         RowBox[{"ZSU", "[", 
          RowBox[{"2", ",", 
           RowBox[{"{", 
            RowBox[{"\[Mu]", ",", "\[Nu]"}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "n"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Mu]", ",", 
          RowBox[{"IntegerPartitions", "[", "i", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Nu]", ",", 
          RowBox[{"IntegerPartitions", "[", 
           RowBox[{"n", "-", "i"}], "]"}]}], "}"}]}], "]"}], "//.", "trans"}],
      "//", "TrigToExp"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "expectation", " ", "value", " ", "of", " ", "YA", " ", "at", " ", "n"}], 
    "-", 
    RowBox[{"instanton", " ", "level", " ", "in", " ", "SU", 
     RowBox[{"(", "2", ")"}], " ", "theory"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.874377369840436*^9, 3.874377403281163*^9}, {
   3.8743774523746767`*^9, 3.8743774640859632`*^9}, {3.874797215279744*^9, 
   3.874797238963194*^9}, {3.874797454436438*^9, 3.8747974622871513`*^9}, 
   3.8747984058495903`*^9, {3.878259188940281*^9, 3.8782591923545933`*^9}, {
   3.882845356530838*^9, 3.8828453596417723`*^9}, {3.8828467146269484`*^9, 
   3.882846766174745*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"a7763c44-b844-4064-98e3-2b34f66e32a0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"YSU2inv", "[", "n_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"YA", "[", 
           RowBox[{"M", ",", 
            RowBox[{"{", 
             RowBox[{"\[Mu]", ",", "\[Nu]"}], "}"}]}], "]"}]}], 
         RowBox[{"ZSU", "[", 
          RowBox[{"2", ",", 
           RowBox[{"{", 
            RowBox[{"\[Mu]", ",", "\[Nu]"}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", 
          RowBox[{"n", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Mu]", ",", 
          RowBox[{"IntegerPartitions", "[", "i", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Nu]", ",", 
          RowBox[{"IntegerPartitions", "[", 
           RowBox[{"n", "-", "1", "-", "i"}], "]"}]}], "}"}]}], "]"}], "//.", 
      "trans"}], "//", "TrigToExp"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"expectation", " ", "value", " ", "of", " ", 
     RowBox[{"1", "/", "YA"}], " ", "at", " ", "n"}], "-", 
    RowBox[{"instanton", " ", "level", " ", "in", " ", "SU", 
     RowBox[{"(", "2", ")"}], " ", "theory"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.874390909504541*^9, 3.874390914189768*^9}, {
  3.8743936899052*^9, 3.874393706199047*^9}, {3.874797470637151*^9, 
  3.8747975059201403`*^9}, {3.88284673679915*^9, 3.8828467679934998`*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"ae532a91-2f00-4207-84f4-33033e7d1978"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"YSO4", "[", "n_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"YD", "[", 
          RowBox[{"M", ",", 
           RowBox[{"{", 
            RowBox[{"\[Mu]", ",", "\[Nu]"}], "}"}]}], "]"}], 
         RowBox[{"ZSO", "[", 
          RowBox[{"2", ",", 
           RowBox[{"{", 
            RowBox[{"\[Mu]", ",", "\[Nu]"}], "}"}], ",", "0"}], "]"}]}], ",", 
        
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "n"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Mu]", ",", 
          RowBox[{"IntegerPartitions", "[", "i", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Nu]", ",", 
          RowBox[{"IntegerPartitions", "[", 
           RowBox[{"n", "-", "i"}], "]"}]}], "}"}]}], "]"}], "//.", "trans"}],
      "//", "TrigToExp"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "expectation", " ", "value", " ", "of", " ", "YD", " ", "at", " ", "n"}], 
    "-", 
    RowBox[{"instanton", " ", "level", " ", "in", " ", "SO", 
     RowBox[{"(", "4", ")"}], " ", "theory"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.836550873217705*^9, 3.8365508897723513`*^9}, {
  3.836550961313176*^9, 3.8365510012187347`*^9}, {3.874534236081512*^9, 
  3.87453424426239*^9}, {3.874534277764921*^9, 3.874534288321512*^9}, {
  3.874534319538135*^9, 3.874534340355032*^9}, {3.8745346102471313`*^9, 
  3.874534611270514*^9}, {3.874797649705818*^9, 3.8747977133431797`*^9}, {
  3.8828467622885933`*^9, 3.882846776007841*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"f34bdc97-7b68-48ff-a5e6-969e856cac9b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"YSO4inv", "[", "n_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"Sh", "[", 
           RowBox[{
            RowBox[{"-", "2"}], " ", "M"}], "]"}], "2"], " ", 
         RowBox[{"Sh", "[", 
          RowBox[{
           RowBox[{"2", " ", "M"}], "-", "\[HBar]"}], "]"}], " ", 
         RowBox[{
          RowBox[{"Sh", "[", 
           RowBox[{
            RowBox[{"2", " ", "M"}], "+", "\[HBar]"}], "]"}], "/", 
          RowBox[{"YD", "[", 
           RowBox[{"M", ",", 
            RowBox[{"{", 
             RowBox[{"\[Mu]", ",", "\[Nu]"}], "}"}]}], "]"}]}], 
         RowBox[{"ZSO", "[", 
          RowBox[{"2", ",", 
           RowBox[{"{", 
            RowBox[{"\[Mu]", ",", "\[Nu]"}], "}"}], ",", "0"}], "]"}]}], ",", 
        
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", 
          RowBox[{"n", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Mu]", ",", 
          RowBox[{"IntegerPartitions", "[", "i", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Nu]", ",", 
          RowBox[{"IntegerPartitions", "[", 
           RowBox[{"n", "-", "1", "-", "i"}], "]"}]}], "}"}]}], "]"}], "//.", 
      "trans"}], "//", "TrigToExp"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"expectation", " ", "value", " ", "of", " ", 
     RowBox[{"aD", "/", "YD"}], " ", "at", " ", "n"}], "-", 
    RowBox[{"instanton", " ", "level", " ", "in", " ", "SO", 
     RowBox[{"(", "4", ")"}], " ", "theory"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.874535997740778*^9, 3.8745360470505877`*^9}, {
  3.87479772123458*^9, 3.874797721368773*^9}, {3.874798162894944*^9, 
  3.874798193360791*^9}, {3.882846783752018*^9, 3.882846789491832*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"a8c308ce-0082-4afd-89a8-65a942b9f6ad"]
}, Closed]],

Cell[CellGroupData[{

Cell["partition function comparison (based on 2012.13303)", "Subsection",
 CellChangeTimes->{{3.8747986755215263`*^9, 3.874798689494739*^9}, {
  3.882948153038334*^9, 3.882948155669464*^9}, {3.882948291500918*^9, 
  3.882948293075055*^9}, {3.88329783237107*^9, 
  3.883297833531095*^9}},ExpressionUUID->"de39ab24-4863-48fa-8637-\
758a5da585fe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSU2", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"ZSU", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", 
          RowBox[{"\[Mu]", ",", "\[Nu]"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "n"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Mu]", ",", 
         RowBox[{"IntegerPartitions", "[", "i", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Nu]", ",", 
         RowBox[{"IntegerPartitions", "[", 
          RowBox[{"n", "-", "i"}], "]"}]}], "}"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["a", "1"], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          SubscriptBox["A", "1"], "]"}]}]}], ",", 
       RowBox[{
        SubscriptBox["a", "2"], "\[Rule]", 
        RowBox[{"Log", "[", 
         SubscriptBox["A", "1"], "]"}]}], ",", 
       RowBox[{"M", "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
       RowBox[{"\[HBar]", "\[Rule]", " ", 
        RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
    RowBox[{
     SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
     RowBox[{"Simplify", "[", 
      SuperscriptBox["E", "x"], "]"}]}]}], "//", "Simplify", 
   RowBox[{"(*", 
    RowBox[{"n", "-", 
     RowBox[{
     "instanton", " ", "partition", " ", "function", " ", "of", " ", 
      "SU2"}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.875087437292364*^9, 3.875087445603139*^9}, {
  3.882947993581395*^9, 3.882948001324499*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"dea1892b-e298-4e5d-9423-718deb773185"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSO4", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"ZSO", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", 
          RowBox[{"\[Mu]", ",", "\[Nu]"}], "}"}], ",", "0"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "n"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Mu]", ",", 
         RowBox[{"IntegerPartitions", "[", "i", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Nu]", ",", 
         RowBox[{"IntegerPartitions", "[", 
          RowBox[{"n", "-", "i"}], "]"}]}], "}"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["a", "1"], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          SubscriptBox["A", "1"], "]"}]}]}], ",", 
       RowBox[{
        SubscriptBox["a", "2"], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          SubscriptBox["A", "2"], "]"}]}]}], ",", 
       RowBox[{"M", "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
       RowBox[{"\[HBar]", "\[Rule]", " ", 
        RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
    RowBox[{
     SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
     RowBox[{"Simplify", "[", 
      SuperscriptBox["E", "x"], "]"}]}]}], "//", "Simplify", 
   RowBox[{"(*", 
    RowBox[{"n", "-", 
     RowBox[{
     "instanton", " ", "partition", " ", "function", " ", "of", " ", 
      "SO4"}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.875087452959463*^9, 3.87508746130275*^9}, {
  3.8750875429090643`*^9, 3.875087545967352*^9}, {3.882947971118881*^9, 
  3.882947984964864*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"8a78719c-6071-4dad-b533-f3aab4ab68ea"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ZSO4", "[", "2", "]"}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ZSU2", "[", "2", "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["A", "1"], "\[Rule]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["A", "1"], "/", 
            SubscriptBox["A", "2"]}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}]}], "}"}]}], ")"}], "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ZSU2", "[", "2", "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["A", "1"], "\[Rule]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["A", "1"], 
            SubscriptBox["A", "2"]}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}]}], "}"}]}], ")"}]}], ")"}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ZSU2", "[", "1", "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["A", "1"], "\[Rule]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["A", "1"], "/", 
            SubscriptBox["A", "2"]}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}]}], "}"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ZSU2", "[", "1", "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["A", "1"], "\[Rule]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["A", "1"], 
            SubscriptBox["A", "2"]}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}]}], "}"}]}], ")"}]}], ")"}], "-", 
   RowBox[{
    FractionBox["q", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ZSU2", "[", "1", "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["A", "1"], "\[Rule]", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["A", "1"], "/", 
             SubscriptBox["A", "2"]}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}]}], "}"}]}], ")"}], "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ZSU2", "[", "1", "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["A", "1"], "\[Rule]", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["A", "1"], 
             SubscriptBox["A", "2"]}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}]}], "}"}]}], ")"}]}], ")"}]}]}], "//",
   "Simplify", 
  RowBox[{"(*", 
   RowBox[{"two", "-", 
    RowBox[{"instanton", " ", "check"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.875088599777492*^9, 3.875088599996973*^9}, {
  3.875088806648041*^9, 3.875088807041114*^9}, {3.8750895645083313`*^9, 
  3.875089568024866*^9}, {3.875089804691346*^9, 3.8750898758613787`*^9}, {
  3.882948023510071*^9, 3.882948070232333*^9}, {3.882948107386209*^9, 
  3.882948140017668*^9}},ExpressionUUID->"b493b5c4-3f12-4f2e-b07f-\
398924d9debb"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["q", "2"], "+", 
   SuperscriptBox["q", "4"]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], "4"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{3.8750898209084044`*^9, 3.875089876808598*^9, 
  3.882948117389061*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"303b7a59-c984-462f-90c7-049f32fca315"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"PF2SU2", "[", "n_", "]"}], ":=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"PE", "[", 
        RowBox[{"Q", ",", "q", ",", "n"}], "]"}], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ZSU2", "[", "i", "]"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              SubscriptBox["A", "1"], "\[Rule]", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["A", "1"], 
                 SubscriptBox["A", "2"]}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"1", "/", "2"}], ")"}]}]}], "}"}]}], ")"}], 
          RowBox[{"Q", "^", "i"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "]"}], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ZSU2", "[", "i", "]"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              SubscriptBox["A", "1"], "\[Rule]", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["A", "1"], "/", 
                 SubscriptBox["A", "2"]}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"1", "/", "2"}], ")"}]}]}], "}"}]}], ")"}], 
          RowBox[{"Q", "^", "i"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"Q", ",", "0", ",", "n"}], "}"}]}], "]"}], ",", 
    RowBox[{"Q", "^", "n"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.882948754456387*^9, 3.882948792410178*^9}, {
  3.8829490621529016`*^9, 3.88294907355587*^9}, {3.882949120317781*^9, 
  3.882949150401824*^9}, {3.882949236696231*^9, 3.882949295721582*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"7ba95f6b-2bfe-46e7-b0a6-b6b62b419392"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ZSO4", "[", "3", "]"}], "-", 
   RowBox[{"PF2SU2", "[", "3", "]"}]}], "//", "Simplify", 
  RowBox[{"(*", 
   RowBox[{"n", "-", 
    RowBox[{"instanton", " ", "check"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.882949298113078*^9, 3.882949333680541*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"e4eff57f-1ede-49f2-bb53-52a5d88166d3"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8829493025023527`*^9, 3.88294933924154*^9}},
 CellLabel->"Out[34]=",ExpressionUUID->"4c8ba98e-e9ae-4365-8475-587e1094448f"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["zero instanton", "Subsection",
 CellChangeTimes->{{3.8747982020333843`*^9, 
  3.874798210603348*^9}},ExpressionUUID->"26e7ef75-e26a-46bc-b1b3-\
014bbeed30ad"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Y2A0", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"m", " ", 
      RowBox[{"YSU2", "[", "0", "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["a", "1"], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          SubscriptBox["A", "1"], "]"}]}]}], ",", 
       RowBox[{
        SubscriptBox["a", "2"], "\[Rule]", 
        RowBox[{"Log", "[", 
         SubscriptBox["A", "1"], "]"}]}], ",", 
       RowBox[{"M", "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
       RowBox[{"\[HBar]", "\[Rule]", " ", 
        RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
    RowBox[{
     SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
     RowBox[{"Simplify", "[", 
      SuperscriptBox["E", "x"], "]"}]}]}], "//", "Simplify", 
   RowBox[{"(*", 
    RowBox[{"zero", "-", 
     RowBox[{
     "instanton", " ", "expectation", " ", "value", " ", "of", " ", "Y", " ", 
      "in", " ", "SU", 
      RowBox[{"(", "2", ")"}]}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.874798861049494*^9, 3.874798881228588*^9}, {
  3.874807003004704*^9, 3.8748070052039824`*^9}, {3.882950108366777*^9, 
  3.882950110990224*^9}, {3.8830353299079123`*^9, 3.883035361504281*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"7521bd74-036a-4dd8-ac55-e22c49d595c1"],

Cell[BoxData[
 RowBox[{"1", "+", 
  SuperscriptBox["m", "2"], "-", 
  FractionBox["m", 
   SubscriptBox["A", "1"]], "-", 
  RowBox[{"m", " ", 
   SubscriptBox["A", "1"]}]}]], "Output",
 CellChangeTimes->{{3.874798876948104*^9, 3.874798881868997*^9}, 
   3.874807007219398*^9, 3.875764343035041*^9, 3.8761996276829987`*^9, 
   3.882950120611611*^9, 3.883257452105269*^9, 3.883297837193461*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"60c63923-efd6-454d-8d08-e0e801909263"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Y4D0", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"m", "^", "2"}], " ", 
      RowBox[{"YSO4", "[", "0", "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["a", "1"], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          SubscriptBox["A", "1"], "]"}]}]}], ",", 
       RowBox[{
        SubscriptBox["a", "2"], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          SubscriptBox["A", "2"], "]"}]}]}], ",", 
       RowBox[{"M", "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
       RowBox[{"\[HBar]", "\[Rule]", " ", 
        RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
    RowBox[{
     SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
     RowBox[{"Simplify", "[", 
      SuperscriptBox["E", "x"], "]"}]}]}], "//", "Simplify", 
   RowBox[{"(*", 
    RowBox[{"zero", "-", 
     RowBox[{
     "instanton", " ", "expectation", " ", "value", " ", "of", " ", "Y", " ", 
      "in", " ", "SO", 
      RowBox[{"(", "4", ")"}]}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.874799083635622*^9, 3.87479908663446*^9}, {
  3.874806681726861*^9, 3.8748066848857527`*^9}, {3.876199643390059*^9, 
  3.876199647249113*^9}, {3.8829502736615143`*^9, 3.882950286665596*^9}, {
  3.883035351987*^9, 3.883035367166263*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"b268b51e-f431-4c12-9e3b-f80b0e021104"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"m", "-", 
     SubscriptBox["A", "1"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"m", " ", 
      SubscriptBox["A", "1"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"m", "-", 
     SubscriptBox["A", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"m", " ", 
      SubscriptBox["A", "2"]}]}], ")"}]}], 
  RowBox[{
   SubscriptBox["A", "1"], " ", 
   SubscriptBox["A", "2"]}]]], "Output",
 CellChangeTimes->{
  3.8747990874380913`*^9, 3.8748066854091463`*^9, 3.875397552176758*^9, {
   3.8761996370332413`*^9, 3.8761996482166767`*^9}, 3.882950292465332*^9, 
   3.8832574531356907`*^9, 3.883297838206984*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"90e5d292-1bba-4c9d-8c94-ec005715f702"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"WSO40", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{"Y4D0", ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "0", ",", "6"}], "}"}]}], "]"}], ",", "m"}], "]"}], 
   "//", "Factor", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Wilson", " ", "loop", " ", "with", " ", "vector", " ", "representation",
       " ", "of", " ", "SO", 
      RowBox[{"(", "4", ")"}], " ", "at", " ", "zero", " ", "instanton"}], 
     ",", " ", 
     RowBox[{"which", " ", "equals", " ", "the", " ", "character"}]}], 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.876201279721484*^9, 3.876201300982513*^9}, {
   3.8762016141398163`*^9, 3.876201616532873*^9}, 3.88295052737938*^9, {
   3.8830353838759317`*^9, 3.883035390466876*^9}, {3.883035951961199*^9, 
   3.883035975425725*^9}, {3.883036052005382*^9, 3.883036053053632*^9}, {
   3.883039474344707*^9, 3.883039490619616*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"48b4fe57-1aef-4b07-a30e-f7d314e282ca"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["A", "1"], "+", 
      SubscriptBox["A", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SubscriptBox["A", "1"], " ", 
       SubscriptBox["A", "2"]}]}], ")"}]}], 
   RowBox[{
    SubscriptBox["A", "1"], " ", 
    SubscriptBox["A", "2"]}]]}]], "Output",
 CellChangeTimes->{{3.876201296529942*^9, 3.876201301385458*^9}, 
   3.876201617532454*^9, 3.882950529908885*^9, 3.883039479244959*^9, 
   3.883257455234071*^9, 3.883297841793535*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"bd46f243-2937-441b-9127-5ebfdf6cc868"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"WSU20", "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"Y2A0", ",", "m"}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Wilson", " ", "loop", " ", "with", " ", "fundamental", " ", 
     "representation", " ", "of", " ", "SU", 
     RowBox[{"(", "2", ")"}], " ", "at", " ", "zero", " ", "instanton"}], ",",
     " ", 
    RowBox[{"which", " ", "equals", " ", "the", " ", "character"}]}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.8762016458127317`*^9, 3.876201647757421*^9}, 
   3.8829505369874973`*^9, 3.883035970775359*^9, {3.883036044986784*^9, 
   3.883036056933712*^9}, {3.8830394973831167`*^9, 3.8830394977813187`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"56be51a8-622f-47da-ba59-589ba2321a05"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", 
    SubscriptBox["A", "1"]]}], "-", 
  SubscriptBox["A", "1"]}]], "Output",
 CellChangeTimes->{3.876201649382347*^9, 3.882950537932453*^9, 
  3.8830382536514063`*^9, 3.883257456020653*^9, 3.88329784546554*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"fe5c76fe-f21f-4fc0-9fab-fe6bf57d02f5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"WSO40", "+", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"WSU20", "/.", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["A", "1"], "\[Rule]", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["A", "1"], "/", 
             SubscriptBox["A", "2"]}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}]}], "}"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"WSU20", "/.", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["A", "1"], "\[Rule]", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["A", "1"], 
             SubscriptBox["A", "2"]}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}]}], "}"}]}], ")"}]}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{
       RowBox[{
        SubscriptBox["A", "1"], ">", "0"}], "&&", 
       RowBox[{
        SubscriptBox["A", "2"], ">", "0"}]}]}]}], "]"}]}], "//", "Factor", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"check", " ", "of", " ", 
     RowBox[{"W", "^", 
      RowBox[{"{", "SO4", "}"}]}], "_", "4"}], "=", 
    RowBox[{
     RowBox[{"W", "^", 
      RowBox[{"{", 
       RowBox[{"SU", 
        RowBox[{"(", "2", ")"}]}], "}"}]}], "_", "2", "\[Times]", 
     RowBox[{"W", "^", 
      RowBox[{"{", 
       RowBox[{"SU", 
        RowBox[{"(", "2", ")"}]}], "}"}]}], "_", "2", "\[Times]", "Z_", 
     RowBox[{"{", 
      RowBox[{"U", 
       RowBox[{"(", "1", ")"}]}], "}"}], " ", "at", " ", "zero", " ", 
     "instanton"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.876201317018038*^9, 3.876201397419137*^9}, {
  3.876201801385036*^9, 3.876201823104978*^9}, {3.882950559185885*^9, 
  3.882950561501548*^9}, {3.883038092507184*^9, 3.88303809527803*^9}, {
  3.883038141367033*^9, 3.883038262736094*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"ff42fcaf-d627-413e-8b2d-572bdcb27f25"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.876201319985722*^9, 3.876201397790227*^9}, 
   3.876201824504991*^9, 3.8829505707788773`*^9, {3.883038228856607*^9, 
   3.883038265331403*^9}, 3.883257457160779*^9, 3.8832978484873343`*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"ad28340a-021f-4895-9ce6-3872b761d316"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["one instanton", "Subsection",
 CellChangeTimes->{{3.8748257066119823`*^9, 
  3.874825713765122*^9}},ExpressionUUID->"aab559ba-6e4a-4ceb-a9d8-\
9a763f1d90fd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Y4D1A", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"m", "^", "2"}], 
      RowBox[{"YSO4", "[", "1", "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["a", "1"], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          SubscriptBox["A", "1"], "]"}]}]}], ",", 
       RowBox[{
        SubscriptBox["a", "2"], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          SubscriptBox["A", "2"], "]"}]}]}], ",", 
       RowBox[{"M", "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
       RowBox[{"\[HBar]", "\[Rule]", " ", 
        RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
    RowBox[{
     SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
     RowBox[{"Simplify", "[", 
      SuperscriptBox["E", "x"], "]"}]}]}], "//", "Simplify", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "expectation", " ", "value", " ", "of", " ", "Y", " ", "at", " ", "1"}], 
     "-", 
     RowBox[{"instanton", " ", "in", " ", "SO", 
      RowBox[{"(", "4", ")"}]}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.87482776950882*^9, 3.874827780392487*^9}, {
  3.877216408590849*^9, 3.877216417207192*^9}, {3.8830382965359488`*^9, 
  3.883038320281225*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"e163e5ad-ac07-4e95-b74d-200165aa81ca"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"m", " ", "q"}], "-", 
      SubscriptBox["A", "1"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "q"}], "+", 
      RowBox[{"m", " ", 
       SubscriptBox["A", "1"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"m", "-", 
      RowBox[{"q", " ", 
       SubscriptBox["A", "1"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"m", " ", "q", " ", 
       SubscriptBox["A", "1"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"m", "-", 
       SubscriptBox["A", "2"]}], ")"}], "2"], " ", 
    SubsuperscriptBox["A", "2", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"m", " ", 
        SubscriptBox["A", "2"]}]}], ")"}], "2"]}], "+", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"m", "-", 
       SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
    SubsuperscriptBox["A", "1", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"m", " ", 
        SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"m", " ", "q"}], "-", 
      SubscriptBox["A", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "q"}], "+", 
      RowBox[{"m", " ", 
       SubscriptBox["A", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"m", "-", 
      RowBox[{"q", " ", 
       SubscriptBox["A", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"m", " ", "q", " ", 
       SubscriptBox["A", "2"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SubsuperscriptBox["A", "2", "2"]}], ")"}], "2"]}]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", "q", " ", 
   RowBox[{"(", 
    RowBox[{"m", "-", 
     SubscriptBox["A", "1"]}], ")"}], " ", 
   SubscriptBox["A", "1"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"m", " ", 
      SubscriptBox["A", "1"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"m", "-", 
     SubscriptBox["A", "2"]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["A", "1"], "-", 
      SubscriptBox["A", "2"]}], ")"}], "2"], " ", 
   SubscriptBox["A", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"m", " ", 
      SubscriptBox["A", "2"]}]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       SubscriptBox["A", "1"], " ", 
       SubscriptBox["A", "2"]}]}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{3.877216420188944*^9, 3.883038321851171*^9, 
  3.883257464949482*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"66956a52-97e0-4489-81ca-0b186d49bac6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Y4D1Ainv", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"m", "^", "2"}], " ", 
      RowBox[{"YSO4inv", "[", "1", "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["a", "1"], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          SubscriptBox["A", "1"], "]"}]}]}], ",", 
       RowBox[{
        SubscriptBox["a", "2"], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          SubscriptBox["A", "2"], "]"}]}]}], ",", 
       RowBox[{"M", "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
       RowBox[{"\[HBar]", "\[Rule]", " ", 
        RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
    RowBox[{
     SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
     RowBox[{"Simplify", "[", 
      SuperscriptBox["E", "x"], "]"}]}]}], "//", "Simplify", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"expectation", " ", "value", " ", "of", " ", "c_", 
      RowBox[{
       RowBox[{"{", "BD", "}"}], "/", "Y"}], " ", "at", " ", "1"}], "-", 
     RowBox[{"instanton", " ", "in", " ", "SO", 
      RowBox[{"(", "4", ")"}]}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.874827922350411*^9, 3.874827943431542*^9}, {
   3.875397848297266*^9, 3.875397849389406*^9}, 3.877216448409025*^9, {
   3.883038328619071*^9, 3.8830383590135*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"abdb789c-2ab2-4c20-a402-b2ab4753f9f4"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["m", "2"]}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["m", "2"], "-", "q"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{
      SuperscriptBox["m", "2"], " ", "q"}]}], ")"}], " ", 
   SubscriptBox["A", "1"], " ", 
   SubscriptBox["A", "2"]}], 
  RowBox[{"q", " ", 
   RowBox[{"(", 
    RowBox[{"m", "-", 
     SubscriptBox["A", "1"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"m", " ", 
      SubscriptBox["A", "1"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"m", "-", 
     SubscriptBox["A", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"m", " ", 
      SubscriptBox["A", "2"]}]}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.874827924582673*^9, 3.8748279456349277`*^9}, 
   3.874828048967208*^9, 3.875269322229281*^9, 3.875397853688119*^9, 
   3.876201451537795*^9, 3.877216453811873*^9, 3.883038362329617*^9, 
   3.8832574656936693`*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"3ab08693-cdd3-4fb7-b3cc-05c6c4f62ce4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"Y4D1A", "+", "Y4D1Ainv"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "0", ",", "9"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"m", "^", "4"}], ",", 
      RowBox[{"m", "^", "5"}], ",", 
      RowBox[{"m", "^", "6"}], ",", 
      RowBox[{"m", "^", "7"}], ",", 
      RowBox[{"m", "^", "8"}], ",", 
      RowBox[{"m", "^", "9"}]}], "}"}]}], "]"}], "//", "Simplify", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "consistency", " ", "check", " ", "of", " ", "the", " ", "polynomial", 
     " ", "nature", " ", "of", " ", "the", " ", "SO", 
     RowBox[{"(", "4", ")"}], " ", "qq"}], "-", "character"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.883038863827758*^9, 3.883038997877087*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"333982dc-7d0e-4104-89ce-bed4b2c31616"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "q", "+", 
        SuperscriptBox["q", "2"]}], ")"}], " ", 
      SubsuperscriptBox["A", "2", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "q", "+", 
        SuperscriptBox["q", "2"]}], ")"}], " ", 
      SubsuperscriptBox["A", "1", "4"], " ", 
      SubsuperscriptBox["A", "2", "2"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
      SubscriptBox["A", "1"], " ", 
      SubscriptBox["A", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SubsuperscriptBox["A", "2", "2"]}], ")"}]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
      SubsuperscriptBox["A", "1", "3"], " ", 
      SubscriptBox["A", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SubsuperscriptBox["A", "2", "2"]}], ")"}]}], "+", 
     RowBox[{
      SubsuperscriptBox["A", "1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "q", "+", 
        SuperscriptBox["q", "2"], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"3", " ", "q"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         SubsuperscriptBox["A", "2", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "q", "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         SubsuperscriptBox["A", "2", "4"]}]}], ")"}]}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["A", "1"], "-", 
        SubscriptBox["A", "2"]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{
         SubscriptBox["A", "1"], " ", 
         SubscriptBox["A", "2"]}]}], ")"}], "2"]}]], ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.883038880393257*^9, 3.883038998372189*^9}, 
   3.883257467494122*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"ebcaf5ea-cda4-4628-bd8d-76770d0a9ec4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Y4D1A", "+", "Y4D1Ainv"}], ")"}], "/.", "rand"}], ")"}], ",", 
    
    RowBox[{"{", 
     RowBox[{"m", ",", "0", ",", "20"}], "}"}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "random", " ", "numerical", " ", "check", " ", "of", " ", "the", " ", 
     "polynomial", " ", "nature", " ", "of", " ", "the", " ", "SO", 
     RowBox[{"(", "4", ")"}], " ", "qq"}], "-", "character"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.883039307607737*^9, 3.8830393872316837`*^9}, {
  3.88308221250342*^9, 3.883082212585306*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"8158de7f-f6c2-4c32-8470-a7b2bcfc18d8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "73.719053296152603761925910107111338979230266098182855382980807086373128370\
4781021879491405020163761464329616781599462`98.56571484869129", "-", 
   RowBox[{
   "367.9487859896143536257130536701535120920710613576125238765733606400719929\
139188743890018644709511034245527700286364739`98.32669472602696", " ", "m"}], 
   "+", 
   RowBox[{
   "588.7918922217527011055233967609111528667857175618620179303250419435860055\
502383485437692022631939681494649795619333553`97.83576285795989", " ", 
    SuperscriptBox["m", "2"]}], "-", 
   RowBox[{
   "367.9487859896143536257130536701535120920710613576125238765733606400719929\
139188743890018644709511034245527700286366071`97.01120757924843", " ", 
    SuperscriptBox["m", "3"]}], "+", 
   RowBox[{
   "73.71905329615260376192591010711133897923026609818285538298080708637312837\
04781021879491405020163761464329616781594132`95.7639972841867", " ", 
    SuperscriptBox["m", "4"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "m", "]"}], "21"],
    SeriesData[$CellContext`m, 0, {}, 0, 21, 1],
    Editable->False]}],
  SeriesData[$CellContext`m, 0, {
   73.719053296152603761925910107111338979230266098182855382980807086373128370\
4781021879491405020163761464329616781599462`98.56571484869129, \
-367.9487859896143536257130536701535120920710613576125238765733606400719929139\
188743890018644709511034245527700286364739`98.32669472602696, 
    588.7918922217527011055233967609111528667857175618620179303250419435860055\
502383485437692022631939681494649795619333553`97.83576285795989, \
-367.9487859896143536257130536701535120920710613576125238765733606400719929139\
188743890018644709511034245527700286366071`97.01120757924843, 
    73.71905329615260376192591010711133897923026609818285538298080708637312837\
04781021879491405020163761464329616781594132`95.7639972841867}, 0, 21, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.8830393905804863`*^9, 3.883082213626528*^9, 
  3.8832574687510366`*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"a3a15571-7326-46af-b093-fa31f21083c4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"WSO41", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Y4D1A", "+", "Y4D1Ainv"}], ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "0", ",", "8"}], "}"}]}], "]"}], ",", "m"}], "]"}], 
   "//", "Simplify", 
   RowBox[{"(*", 
    RowBox[{
    "Wilson", " ", "loop", " ", "with", " ", "vector", " ", "representation", 
     " ", "of", " ", "SO", 
     RowBox[{"(", "4", ")"}], " ", "at", " ", "one", " ", "instanton"}], 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.875398912088377*^9, 3.8753989205771933`*^9}, {
  3.875750689713751*^9, 3.875750700000781*^9}, {3.8762015974063177`*^9, 
  3.8762016011691*^9}, {3.883039022669303*^9, 3.8830390241618233`*^9}, {
  3.8830395094013166`*^9, 3.883039514859436*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"6b53d1e1-d353-4cef-be32-21840482d206"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["A", "2"], "+", 
      RowBox[{
       SubsuperscriptBox["A", "1", "2"], " ", 
       SubscriptBox["A", "2"]}], "+", 
      RowBox[{
       SubscriptBox["A", "1"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SubsuperscriptBox["A", "2", "2"]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"q", " ", 
       SubsuperscriptBox["A", "2", "2"]}], "+", 
      RowBox[{"q", " ", 
       SubsuperscriptBox["A", "1", "4"], " ", 
       SubsuperscriptBox["A", "2", "2"]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
       SubscriptBox["A", "1"], " ", 
       SubscriptBox["A", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SubsuperscriptBox["A", "2", "2"]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
       SubsuperscriptBox["A", "1", "3"], " ", 
       SubscriptBox["A", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SubsuperscriptBox["A", "2", "2"]}], ")"}]}], "+", 
      RowBox[{
       SubsuperscriptBox["A", "1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"q", "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "q", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SubsuperscriptBox["A", "2", "2"]}], "+", 
         RowBox[{"q", " ", 
          SubsuperscriptBox["A", "2", "4"]}]}], ")"}]}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SubscriptBox["A", "1"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["A", "1"], "-", 
       SubscriptBox["A", "2"]}], ")"}], "2"], " ", 
    SubscriptBox["A", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{
        SubscriptBox["A", "1"], " ", 
        SubscriptBox["A", "2"]}]}], ")"}], "2"]}]]}]], "Output",
 CellChangeTimes->{
  3.875399434805818*^9, {3.87575069482491*^9, 3.875750700573701*^9}, 
   3.876201482414439*^9, 3.876201602311672*^9, 3.883039029228052*^9, 
   3.883039515478373*^9, 3.883257473811705*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"6a34a49d-02af-41e3-b683-0d49b3c7e9ba"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Y2A1A", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"m", " ", 
        RowBox[{"YSU2", "[", "1", "]"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SubscriptBox["a", "1"], "\[Rule]", 
          RowBox[{"-", 
           RowBox[{"Log", "[", 
            SubscriptBox["A", "1"], "]"}]}]}], ",", 
         RowBox[{
          SubscriptBox["a", "2"], "\[Rule]", 
          RowBox[{"Log", "[", 
           SubscriptBox["A", "1"], "]"}]}], ",", 
         RowBox[{"M", "\[Rule]", 
          RowBox[{"-", 
           RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
         RowBox[{"\[HBar]", "\[Rule]", " ", 
          RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
      RowBox[{
       SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
       RowBox[{"Simplify", "[", 
        SuperscriptBox["E", "x"], "]"}]}]}], "//", "Simplify"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "expectation", " ", "value", " ", "of", " ", "Y", " ", "at", " ", "1"}], 
    "-", 
    RowBox[{"instanton", " ", "in", " ", "SU", 
     RowBox[{"(", "2", ")"}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.875397621852652*^9, 3.875397680096321*^9}, {
  3.8753993867093763`*^9, 3.875399391573811*^9}, {3.875755291070217*^9, 
  3.875755298348301*^9}, {3.883082248885516*^9, 3.883082276256616*^9}, {
  3.8830823123364*^9, 3.8830823178024054`*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"0c625815-be54-4092-9328-04d658df18a8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Y2Ainv1A", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"m", " ", 
        RowBox[{"YSU2inv", "[", "1", "]"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SubscriptBox["a", "1"], "\[Rule]", 
          RowBox[{"-", 
           RowBox[{"Log", "[", 
            SubscriptBox["A", "1"], "]"}]}]}], ",", 
         RowBox[{
          SubscriptBox["a", "2"], "\[Rule]", 
          RowBox[{"Log", "[", 
           SubscriptBox["A", "1"], "]"}]}], ",", 
         RowBox[{"M", "\[Rule]", 
          RowBox[{"-", 
           RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
         RowBox[{"k", "\[Rule]", 
          RowBox[{"-", 
           RowBox[{"Log", "[", "\[CapitalDelta]", "]"}]}]}], ",", 
         RowBox[{"\[HBar]", "\[Rule]", " ", 
          RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
      RowBox[{
       SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
       RowBox[{"Simplify", "[", 
        SuperscriptBox["E", "x"], "]"}]}]}], "//", "Simplify"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"expectation", " ", "value", " ", "of", " ", 
     RowBox[{"c_A", "/", "Y"}], " ", "at", " ", "1"}], "-", 
    RowBox[{"instanton", " ", "in", " ", "SU", 
     RowBox[{"(", "2", ")"}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.8754048212181*^9, 3.875404842660783*^9}, {
   3.875755322823926*^9, 3.8757553332845078`*^9}, 3.883082284225884*^9, {
   3.8830823198296537`*^9, 3.8830823423062487`*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"941f897f-6ac8-478d-942e-0f5f24a1d66d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]SU21", "=", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Y2A1A", "+", "Y2Ainv1A"}], ")"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", "0", ",", "4"}], "}"}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{"qq", "-", 
    RowBox[{"character", " ", "at", " ", "one"}], "-", 
    RowBox[{"instanton", " ", "in", " ", "SU", 
     RowBox[{"(", "2", ")"}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.875757020543693*^9, 3.875757032444962*^9}, {
  3.876201522611648*^9, 3.876201543351769*^9}, {3.883082349176239*^9, 
  3.883082381491844*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"5b42f9e8-744c-467c-84ee-ac43f0a18f75"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", "q", " ", 
     SubsuperscriptBox["A", "1", "2"]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SubscriptBox["A", "1"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"], "+", 
       SubsuperscriptBox["A", "1", "2"], "+", 
       RowBox[{
        SuperscriptBox["q", "2"], " ", 
        SubsuperscriptBox["A", "1", "2"]}]}], ")"}], " ", "m"}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{"2", " ", "q", " ", 
     SubsuperscriptBox["A", "1", "2"], " ", 
     SuperscriptBox["m", "2"]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "m", "]"}], "5"],
    SeriesData[$CellContext`m, 0, {}, 0, 5, 1],
    Editable->False]}],
  SeriesData[$CellContext`m, 0, {
   2 (-1 + $CellContext`q)^(-2) $CellContext`q 
    Subscript[$CellContext`A, 1]^2 (-1 + 
      Subscript[$CellContext`A, 1]^2)^(-2), -(-1 + $CellContext`q)^(-2) 
    Subscript[$CellContext`A, 1] (-1 + Subscript[$CellContext`A, 1]^2)^(-2) (
     1 + $CellContext`q^2 + 
     Subscript[$CellContext`A, 1]^2 + $CellContext`q^2 
      Subscript[$CellContext`A, 1]^2), 
    2 (-1 + $CellContext`q)^(-2) $CellContext`q 
    Subscript[$CellContext`A, 1]^2 (-1 + 
      Subscript[$CellContext`A, 1]^2)^(-2)}, 0, 5, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.876201544163829*^9, 3.883082296691842*^9, 
  3.883082382619711*^9, 3.883257476321074*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"f825a00f-cc2f-41e1-95e2-0edd3c172320"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"WSU21", "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"\[Chi]SU21", ",", "m"}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
   "Wilson", " ", "loop", " ", "with", " ", "fundamental", " ", 
    "representation", " ", "of", " ", "SU", 
    RowBox[{"(", "2", ")"}], " ", "at", " ", "one", " ", "instanton"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.8762016732814903`*^9, 3.8762016844067307`*^9}, {
  3.88308554822313*^9, 3.88308557945714*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"9518cba4-591b-4583-a020-44b586415e18"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SubscriptBox["A", "1"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"], "+", 
      SubsuperscriptBox["A", "1", "2"], "+", 
      RowBox[{
       SuperscriptBox["q", "2"], " ", 
       SubsuperscriptBox["A", "1", "2"]}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"]}]]}]], "Output",
 CellChangeTimes->{3.876201684873537*^9, 3.8830855802356997`*^9, 
  3.883257477263776*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"f53af346-b154-4c08-b7bb-42a8c9f5a8f1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"WA1inst", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"WSU20", "+", 
           RowBox[{"x", " ", "WSU21"}]}], ")"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["A", "1"], "\[Rule]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["A", "1"], "/", 
              SubscriptBox["A", "2"]}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}]}], "}"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"WSU20", "+", 
           RowBox[{"x", " ", "WSU21"}]}], ")"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["A", "1"], "\[Rule]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["A", "1"], 
              SubscriptBox["A", "2"]}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}]}], "}"}]}], ")"}], 
       RowBox[{"PE", "[", 
        RowBox[{"x", ",", "q", ",", "1"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{
      RowBox[{
       SubscriptBox["A", "1"], ">", "0"}], "&&", 
      RowBox[{
       SubscriptBox["A", "2"], ">", "0"}]}]}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"W", "^", 
      RowBox[{"{", 
       RowBox[{"SU", 
        RowBox[{"(", "2", ")"}]}], "}"}]}], "_", "2", "\[Times]", 
     RowBox[{"W", "^", 
      RowBox[{"{", 
       RowBox[{"SU", 
        RowBox[{"(", "2", ")"}]}], "}"}]}], "_", "2", "\[Times]", "Z_", 
     RowBox[{"{", 
      RowBox[{"U", 
       RowBox[{"(", "1", ")"}]}], "}"}], " ", "up", " ", "to", " ", "one", 
     " ", "instanton"}], ",", " ", 
    RowBox[{
    "x", " ", "is", " ", "the", " ", "instanton", " ", "counting", " ", 
     "parameter"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.876201724750298*^9, 3.8762017911235743`*^9}, {
  3.876201844939166*^9, 3.8762018467049923`*^9}, {3.876202038609254*^9, 
  3.876202042058032*^9}, {3.8830856410892563`*^9, 3.883085712779758*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"152fb03e-b436-4a68-bb95-7c793210a08f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", 
      SubscriptBox["A", "1"]], "+", 
     SubscriptBox["A", "1"], "+", 
     FractionBox["1", 
      SubscriptBox["A", "2"]], "+", 
     SubscriptBox["A", "2"]}], ")"}], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["A", "1"], "+", 
       SubscriptBox["A", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SubscriptBox["A", "1"], " ", 
        SubscriptBox["A", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         SubscriptBox["A", "1"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            SubscriptBox["A", "1"], " ", 
            SubscriptBox["A", "2"]}]}], ")"}], "2"]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"q", " ", 
          SubsuperscriptBox["A", "1", "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
          SubscriptBox["A", "1"], " ", 
          SubscriptBox["A", "2"]}], "+", 
         RowBox[{"q", " ", 
          SubsuperscriptBox["A", "2", "2"]}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["A", "1"], "-", 
            SubscriptBox["A", "2"]}], ")"}], "2"], " ", 
         SubscriptBox["A", "2"]}]]}], ")"}], " ", "x"}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
     SubscriptBox["A", "1"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "x", "]"}], "2"],
    SeriesData[$CellContext`x, 0, {}, 0, 2, 1],
    Editable->False]}],
  SeriesData[$CellContext`x, 0, {
   Subscript[$CellContext`A, 1]^(-1) + Subscript[$CellContext`A, 1] + 
    Subscript[$CellContext`A, 2]^(-1) + 
    Subscript[$CellContext`A, 2], (-1 + $CellContext`q)^(-2) 
    Subscript[$CellContext`A, 1]^(-1) (Subscript[$CellContext`A, 1] + 
     Subscript[$CellContext`A, 2]) (1 + 
     Subscript[$CellContext`A, 1] 
      Subscript[$CellContext`A, 2]) ((1 + $CellContext`q^2) 
      Subscript[$CellContext`A, 1] (-1 + 
        Subscript[$CellContext`A, 1] Subscript[$CellContext`A, 2])^(-2) + (
        Subscript[$CellContext`A, 1] - Subscript[$CellContext`A, 2])^(-2) 
      Subscript[$CellContext`A, 2]^(-1) ($CellContext`q 
        Subscript[$CellContext`A, 1]^2 + (-1 + $CellContext`q)^2 
        Subscript[$CellContext`A, 1] 
        Subscript[$CellContext`A, 2] + $CellContext`q 
        Subscript[$CellContext`A, 2]^2))}, 0, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.87620176407487*^9, 3.876201791550167*^9}, 
   3.876201848514831*^9, 3.876202043122673*^9, {3.883085648413097*^9, 
   3.883085685003682*^9}, 3.8832574799069767`*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"8fca7921-49f3-4232-8e2a-d424b628c14c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"WSO40", "+", 
   RowBox[{"x", " ", "WSO41"}], "+", "WA1inst"}], "//", "Simplify", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"check", " ", "of", " ", 
     RowBox[{"W", "^", 
      RowBox[{"{", "SO4", "}"}]}], "_", "4"}], "=", 
    RowBox[{
     RowBox[{"W", "^", 
      RowBox[{"{", 
       RowBox[{"SU", 
        RowBox[{"(", "2", ")"}]}], "}"}]}], "_", "2", "\[Times]", 
     RowBox[{"W", "^", 
      RowBox[{"{", 
       RowBox[{"SU", 
        RowBox[{"(", "2", ")"}]}], "}"}]}], "_", "2", "\[Times]", "Z_", 
     RowBox[{"{", 
      RowBox[{"U", 
       RowBox[{"(", "1", ")"}]}], "}"}], " ", "up", " ", "to", " ", "one", 
     " ", "instanton"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.87620185248454*^9, 3.876201898876402*^9}, {
  3.883085689399247*^9, 3.883085730090208*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"ddb1e038-c579-4093-8e42-bfee8a753de5"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "x", "]"}], "2"],
  SeriesData[$CellContext`x, 0, {}, 2, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.876201857681733*^9, 3.87620186844201*^9}, 
   3.876201899302216*^9, 3.876202046683798*^9, 3.88308569571308*^9, 
   3.8830857309297867`*^9, 3.883257485673388*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"04362008-13c1-47df-94c5-44dc6edd1810"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["general number of instantons", "Subsection",
 CellChangeTimes->{{3.876202086404625*^9, 3.876202094906666*^9}, {
  3.883036110547159*^9, 
  3.8830361137442007`*^9}},ExpressionUUID->"02ca785c-93ed-40ba-966d-\
9af7ebfcff72"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Y4D", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Y4D", "[", "n", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"m", "^", "2"}], " ", 
       RowBox[{"YSO4", "[", "n", "]"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["a", "1"], "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"Log", "[", 
           SubscriptBox["A", "1"], "]"}]}]}], ",", 
        RowBox[{
         SubscriptBox["a", "2"], "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"Log", "[", 
           SubscriptBox["A", "2"], "]"}]}]}], ",", 
        RowBox[{"M", "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
        RowBox[{"\[HBar]", "\[Rule]", " ", 
         RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
     RowBox[{
      SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
      RowBox[{"Simplify", "[", 
       SuperscriptBox["E", "x"], "]"}]}]}], "//", "Simplify", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
      "expectation", " ", "value", " ", "of", " ", "Y", " ", "at", " ", "n"}],
       "-", 
      RowBox[{"instanton", " ", "in", " ", "SO", 
       RowBox[{"(", "4", ")"}]}]}], "*)"}]}]}]}]], "Input",
 CellChangeTimes->{{3.874827790199917*^9, 3.874827790396476*^9}, {
   3.874827932547654*^9, 3.8748279341619577`*^9}, {3.8752583604692*^9, 
   3.875258372416954*^9}, {3.876202503843143*^9, 3.8762025061257143`*^9}, {
   3.876204173272923*^9, 3.876204176560664*^9}, 3.877216493675516*^9, {
   3.8830859436695766`*^9, 3.883085959158347*^9}, {3.8830878117500067`*^9, 
   3.88308781273035*^9}, {3.8831905606131268`*^9, 3.8831905629400673`*^9}, {
   3.88327026546198*^9, 3.883270269417856*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"5454990f-fac2-41d8-b22c-ef3d35ea23f2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Y4Dinv", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Y4Dinv", "[", "n", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"m", "^", "2"}], " ", 
       RowBox[{"YSO4inv", "[", "n", "]"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["a", "1"], "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"Log", "[", 
           SubscriptBox["A", "1"], "]"}]}]}], ",", 
        RowBox[{
         SubscriptBox["a", "2"], "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"Log", "[", 
           SubscriptBox["A", "2"], "]"}]}]}], ",", 
        RowBox[{"M", "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
        RowBox[{"\[HBar]", "\[Rule]", " ", 
         RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
     RowBox[{
      SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
      RowBox[{"Simplify", "[", 
       SuperscriptBox["E", "x"], "]"}]}]}], "//", "Simplify", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"expectation", " ", "value", " ", "of", " ", "c_", 
       RowBox[{
        RowBox[{"{", "BD", "}"}], "/", "Y"}], " ", "at", " ", "n"}], "-", 
      RowBox[{"instanton", " ", "in", " ", "SO", 
       RowBox[{"(", "4", ")"}]}]}], "*)"}]}]}]}]], "Input",
 CellChangeTimes->{{3.874827922350411*^9, 3.874827943431542*^9}, {
   3.875397848297266*^9, 3.875397849389406*^9}, {3.876202516189719*^9, 
   3.876202518658724*^9}, {3.87620418456726*^9, 3.876204187064418*^9}, 
   3.877216509558189*^9, {3.8830859631802893`*^9, 3.883085967615097*^9}, {
   3.8830863106786118`*^9, 3.8830863149386997`*^9}, {3.883087817393979*^9, 
   3.883087818880559*^9}, {3.883190571639976*^9, 3.883190573919032*^9}, {
   3.883270274743046*^9, 3.883270281758459*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"c8da06bf-0a9f-42a2-a19a-2d5a8af72675"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Y4D", "[", "5", "]"}], ";", 
   RowBox[{"Y4Dinv", "[", "5", "]"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "to", " ", "simplify", " ", "and", " ", "store", " ", "the", " ", 
    "expression", " ", "first"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.883192510995906*^9, 3.8831925204999733`*^9}, {
  3.883207002801765*^9, 3.883207048216209*^9}, {3.883221498886971*^9, 
  3.883221501904573*^9}, {3.8832637913836107`*^9, 3.883263794190184*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"6dfa17a7-2025-4cb6-bcbd-9ddeda4a4669"],

Cell[BoxData[
 TemplateBox[{
  "Simplify", "time", 
   "\"Time spent on a transformation exceeded \
\\!\\(\\*RowBox[{\\\"300.`\\\"}]\\) seconds, and the transformation was \
aborted. Increasing the value of TimeConstraint option may improve the result \
of simplification.\"", 2, 123, 18, 29261049121536311433, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.883259764408174*^9, 3.883264097899413*^9, 
  3.884234294573246*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[123]:=",ExpressionUUID->"453fae83-e382-4703-\
ad09-7ea72acae154"],

Cell[BoxData[
 TemplateBox[{
  "Simplify", "time", 
   "\"Time spent on a transformation exceeded \
\\!\\(\\*RowBox[{\\\"300.`\\\"}]\\) seconds, and the transformation was \
aborted. Increasing the value of TimeConstraint option may improve the result \
of simplification.\"", 2, 123, 19, 29261049121536311433, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.883259764408174*^9, 3.883264097899413*^9, 
  3.884234598395138*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[123]:=",ExpressionUUID->"2018edfd-ff1d-4419-\
8447-f1f443ba1b12"],

Cell[BoxData[
 TemplateBox[{
  "Simplify", "time", 
   "\"Time spent on a transformation exceeded \
\\!\\(\\*RowBox[{\\\"300.`\\\"}]\\) seconds, and the transformation was \
aborted. Increasing the value of TimeConstraint option may improve the result \
of simplification.\"", 2, 123, 20, 29261049121536311433, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.883259764408174*^9, 3.883264097899413*^9, 
  3.8842351891954613`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[123]:=",ExpressionUUID->"f9a6c6ba-afb3-48ab-\
88c5-e9adde2d47c3"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Simplify\\\", \
\\\"::\\\", \\\"time\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"", 2, 123, 21, 29261049121536311433, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.883259764408174*^9, 3.883264097899413*^9, 
  3.884235189201283*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[123]:=",ExpressionUUID->"b3789fa4-e50b-4b23-\
9f0e-54534d21ef9e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Y4D", "[", "5", "]"}], "+", 
        RowBox[{"Y4Dinv", "[", "5", "]"}]}], ")"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "0", ",", "6"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"m", "^", "5"}], ",", 
      RowBox[{"m", "^", "6"}]}], "}"}]}], "]"}], "//", "Simplify", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "consistency", " ", "check", " ", "of", " ", "the", " ", "polynomial", 
     " ", "nature", " ", "of", " ", "the", " ", "SO", 
     RowBox[{"(", "4", ")"}], " ", "qq"}], "-", "character"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.874827963607532*^9, 3.874827991733549*^9}, {
   3.874908579977744*^9, 3.874908602379354*^9}, {3.874917007074306*^9, 
   3.874917017408853*^9}, {3.875269330091441*^9, 3.875269332279359*^9}, {
   3.875397861892633*^9, 3.875397863162074*^9}, {3.875398788871592*^9, 
   3.875398856027051*^9}, {3.876201460901196*^9, 3.876201474477076*^9}, {
   3.87620252676138*^9, 3.876202528941502*^9}, 3.876204220372088*^9, {
   3.883086330967057*^9, 3.883086359255253*^9}, {3.883086411959956*^9, 
   3.8830864509166822`*^9}, {3.883216276798155*^9, 3.883216280181829*^9}, {
   3.883219163947887*^9, 3.88321916569628*^9}, {3.883257765198251*^9, 
   3.883257768191061*^9}, {3.883263799555881*^9, 3.883263801694099*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"3cbed976-e3cd-400f-9476-11b8e1de7819"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.876204222969046*^9, 3.877216527234521*^9, {3.883086349250578*^9, 
   3.883086374760137*^9}, {3.883086430816618*^9, 3.883086461883065*^9}, 
   3.8830894141197443`*^9, 3.883206988485067*^9, 3.8832191567842693`*^9, 
   3.883219454142174*^9, 3.883263201529654*^9, 3.8832701219275217`*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"674285de-c5a0-4ef8-9083-14c7971c2ea4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Y4D", "[", "6", "]"}], "+", 
        RowBox[{"Y4Dinv", "[", "6", "]"}]}], ")"}], "/.", "rand"}], ")"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", "0", ",", "20"}], "}"}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "random", " ", "numerical", " ", "check", " ", "of", " ", "the", " ", 
     "polynomial", " ", "nature", " ", "of", " ", "the", " ", "SO", 
     RowBox[{"(", "4", ")"}], " ", "qq"}], "-", "character"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.883086477209869*^9, 3.883086486782897*^9}, {
  3.883086698982633*^9, 3.883086699918359*^9}, {3.883087035934711*^9, 
  3.883087038312661*^9}, {3.883087775802635*^9, 3.883087780268235*^9}, {
  3.883087822826733*^9, 3.8830878240537043`*^9}, {3.883206995307019*^9, 
  3.883206995944463*^9}, {3.88321628523988*^9, 3.8832162873739433`*^9}, {
  3.883257772105719*^9, 3.883257774400071*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"494fb1da-0b97-4977-a9e4-208b240acb87"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "2.4765885249239055416728584276953446003794561596046150178155318897802752222\
114492561186425037323739762381115135909852078930514`97.40928377511938*^9", 
   "-", 
   RowBox[{
   "1.407970558327868759327747174554848637980410466394734209044864244133513115\
1254768811981687184485616826993636378997230434894779`97.34448383921678*^10", 
    " ", "m"}], "+", 
   RowBox[{
   "2.336362216469274637294223797406455232313950823057079396063681894901250555\
24448592198457026425858025367758103673041360663273899`97.19415640855402*^10", 
    " ", 
    SuperscriptBox["m", "2"]}], "-", 
   RowBox[{
   "1.407970558327868759327747174554848637980410466394734209044864244133513115\
1254768811981687184485616826993634`96.45002135575804*^10", " ", 
    SuperscriptBox["m", "3"]}], "+", 
   RowBox[{
   "2.476588524923905541672858427695344600379456159604615017815531889780275222\
211449256118642503732373976238119`95.03094878683221*^9", " ", 
    SuperscriptBox["m", "4"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "m", "]"}], "21"],
    SeriesData[$CellContext`m, 0, {}, 0, 21, 1],
    Editable->False]}],
  SeriesData[$CellContext`m, 0, {
   2.4765885249239055416728584276953446003794561596046150178155318897802752222\
114492561186425037323739762381115135909852078930514`97.40928377511938*^9, \
-1.407970558327868759327747174554848637980410466394734209044864244133513115125\
4768811981687184485616826993636378997230434894779`97.34448383921678*^10, 
    2.336362216469274637294223797406455232313950823057079396063681894901250555\
24448592198457026425858025367758103673041360663273899`97.19415640855402*^10, \
-1.407970558327868759327747174554848637980410466394734209044864244133513115125\
4768811981687184485616826993634`96.45002135575804*^10, 
    2.476588524923905541672858427695344600379456159604615017815531889780275222\
211449256118642503732373976238119`95.03094878683221*^9}, 0, 21, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.883086689264657*^9, 3.883087029284284*^9, 3.883087105819745*^9, 
   3.88308781026793*^9, 3.8830890463163223`*^9, {3.883206991501564*^9, 
   3.883206996689672*^9}, 3.8832194547704897`*^9, 3.883263202022831*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"29cd9e29-e153-45c7-85c5-bbf004234f18"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"WSO4", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"WSO4", "[", "n", "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Y4D", "[", "n", "]"}], "+", 
           RowBox[{"Y4Dinv", "[", "n", "]"}]}], ")"}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", "m"}], 
      "]"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{
       RowBox[{
        SubscriptBox["A", "1"], ">", "0"}], "&&", 
       RowBox[{
        SubscriptBox["A", "2"], ">", "0"}]}]}]}], "]"}], 
   RowBox[{"(*", 
    RowBox[{
    "Wilson", " ", "loop", " ", "with", " ", "vector", " ", "representation", 
     " ", "of", " ", "SO", 
     RowBox[{"(", "4", ")"}], " ", "at", " ", "n", " ", "instanton"}], 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.875398912088377*^9, 3.8753989205771933`*^9}, {
  3.875750689713751*^9, 3.875750700000781*^9}, {3.8762015974063177`*^9, 
  3.8762016011691*^9}, {3.876202534687549*^9, 3.876202554670013*^9}, {
  3.8762041991127157`*^9, 3.876204203787858*^9}, {3.883207366302434*^9, 
  3.883207405463649*^9}, {3.883207514174472*^9, 3.883207521591448*^9}, {
  3.883274256187364*^9, 3.883274280792448*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"12623b26-cd19-43a4-84da-a8382c2f1367"],

Cell[BoxData[
 RowBox[{
  RowBox[{"WSO4tot", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"WSO4tot", "[", "n", "]"}], "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"WSO4", "[", "i", "]"}], 
      RowBox[{"x", "^", "i"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "]"}], 
   RowBox[{"(*", 
    RowBox[{
    "summation", " ", "of", " ", "Wilson", " ", "loops", " ", "with", " ", 
     "vector", " ", "representation", " ", "of", " ", "SO", 
     RowBox[{"(", "4", ")"}], " ", "up", " ", "to", " ", "n", " ", 
     "instantons"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.88327198190867*^9, 3.883272013161213*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"786c065b-b710-479b-9b7c-f46ccf5f907b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Y2A", "[", "n_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"m", " ", 
       RowBox[{"YSU2", "[", "n", "]"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["a", "1"], "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"Log", "[", 
           SubscriptBox["A", "1"], "]"}]}]}], ",", 
        RowBox[{
         SubscriptBox["a", "2"], "\[Rule]", 
         RowBox[{"Log", "[", 
          SubscriptBox["A", "1"], "]"}]}], ",", 
        RowBox[{"M", "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
        RowBox[{"k", "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"Log", "[", "\[CapitalDelta]", "]"}]}]}], ",", 
        RowBox[{"\[HBar]", "\[Rule]", " ", 
         RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
     RowBox[{
      SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
      RowBox[{"Simplify", "[", 
       SuperscriptBox["E", "x"], "]"}]}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "expectation", " ", "value", " ", "of", " ", "Y", " ", "at", " ", "n"}], 
    "-", 
    RowBox[{"instanton", " ", "in", " ", "SU", 
     RowBox[{"(", "2", ")"}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.875397621852652*^9, 3.875397680096321*^9}, {
  3.8753993867093763`*^9, 3.875399391573811*^9}, {3.875755291070217*^9, 
  3.875755298348301*^9}, {3.876204290945765*^9, 3.876204296821117*^9}, {
  3.8832198598933783`*^9, 3.8832198751605453`*^9}, {3.8832703013817263`*^9, 
  3.8832703064960546`*^9}},
 CellLabel->
  "In[131]:=",ExpressionUUID->"84111c89-9982-41b1-b743-98e05d0d9e1b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Y2Ainv", "[", "n_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"m", " ", 
        RowBox[{"YSU2inv", "[", "n", "]"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SubscriptBox["a", "1"], "\[Rule]", 
          RowBox[{"-", 
           RowBox[{"Log", "[", 
            SubscriptBox["A", "1"], "]"}]}]}], ",", 
         RowBox[{
          SubscriptBox["a", "2"], "\[Rule]", 
          RowBox[{"Log", "[", 
           SubscriptBox["A", "1"], "]"}]}], ",", 
         RowBox[{"M", "\[Rule]", 
          RowBox[{"-", 
           RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
         RowBox[{"k", "\[Rule]", 
          RowBox[{"-", 
           RowBox[{"Log", "[", "\[CapitalDelta]", "]"}]}]}], ",", 
         RowBox[{"\[HBar]", "\[Rule]", " ", 
          RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
      RowBox[{
       SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
       RowBox[{"Simplify", "[", 
        SuperscriptBox["E", "x"], "]"}]}]}], "//", "Simplify"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"expectation", " ", "value", " ", "of", " ", 
     RowBox[{"c_A", "/", "Y"}], " ", "at", " ", "n"}], "-", 
    RowBox[{"instanton", " ", "in", " ", "SU", 
     RowBox[{"(", "2", ")"}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.8754048212181*^9, 3.875404842660783*^9}, {
  3.875755322823926*^9, 3.8757553332845078`*^9}, {3.876204305204557*^9, 
  3.8762043071769323`*^9}, {3.88325890711143*^9, 3.883258921554412*^9}, {
  3.883270311653232*^9, 3.883270315554583*^9}},
 CellLabel->
  "In[132]:=",ExpressionUUID->"c9716abd-c61e-422f-bc4d-04815b5a8fab"],

Cell[BoxData[
 RowBox[{
  RowBox[{"WSU2", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"WSU2", "[", "n", "]"}], "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Y2A", "[", "n", "]"}], "+", 
          RowBox[{"Y2Ainv", "[", "n", "]"}]}], ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
      "Simplify"}], ",", "m"}], "]"}], 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Wilson", " ", "loop", " ", "with", " ", "fundamental", " ", 
      "representation", " ", "of", " ", "SU", 
      RowBox[{"(", "2", ")"}], " ", "at", " ", "n"}], "-", "instanton"}], 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.8762016732814903`*^9, 3.8762016844067307`*^9}, {
  3.876204338428328*^9, 3.876204340172182*^9}, {3.883258955802154*^9, 
  3.883258983431178*^9}, {3.883271896268091*^9, 3.883271924376945*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"c833145a-97a6-42b6-93af-ff13ebf7ccea"],

Cell[BoxData[
 RowBox[{
  RowBox[{"WSU2tot", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"WSU2tot", "[", "n", "]"}], "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"WSU2", "[", "i", "]"}], 
      RowBox[{"x", "^", "i"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "]"}], 
   RowBox[{"(*", 
    RowBox[{
    "summation", " ", "of", " ", "Wilson", " ", "loops", " ", "with", " ", 
     "fundamental", " ", "representation", " ", "of", " ", "SU", 
     RowBox[{"(", "2", ")"}], " ", "up", " ", "to", " ", "n", " ", 
     "instantons"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.883260024272678*^9, 3.883260037343062*^9}, {
  3.883260221071588*^9, 3.883260240714656*^9}, {3.8832716543989077`*^9, 
  3.8832716567216053`*^9}, {3.883271907818571*^9, 3.883271921204734*^9}},
 CellLabel->
  "In[134]:=",ExpressionUUID->"6af8ec52-bd46-4812-8682-c185648f6c9f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"W2inst", "[", "n_", "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"WSU2tot", "[", "n", "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["A", "1"], "\[Rule]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["A", "1"], "/", 
              SubscriptBox["A", "2"]}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}]}], "}"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"WSU2tot", "[", "n", "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["A", "1"], "\[Rule]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["A", "1"], 
              SubscriptBox["A", "2"]}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}]}], "}"}]}], ")"}], 
       RowBox[{"PE", "[", 
        RowBox[{"x", ",", "q", ",", "n"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", "n"}], "}"}]}], "]"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{
      RowBox[{
       SubscriptBox["A", "1"], ">", "0"}], "&&", 
      RowBox[{
       SubscriptBox["A", "2"], ">", "0"}]}]}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"W", "^", 
       RowBox[{"{", 
        RowBox[{"SU", 
         RowBox[{"(", "2", ")"}]}], "}"}]}], "_", "2", "\[Times]", 
      RowBox[{"W", "^", 
       RowBox[{"{", 
        RowBox[{"SU", 
         RowBox[{"(", "2", ")"}]}], "}"}]}], "_", "2", "\[Times]", "Z_", 
      RowBox[{"{", 
       RowBox[{"U", 
        RowBox[{"(", "1", ")"}]}], "}"}], " ", "up", " ", "to", " ", "n"}], 
     "-", "instanton"}], ",", " ", 
    RowBox[{
    "x", " ", "is", " ", "the", " ", "instanton", " ", "counting", " ", 
     "parameter"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.876201724750298*^9, 3.8762017911235743`*^9}, {
   3.876201844939166*^9, 3.8762018467049923`*^9}, {3.876202038609254*^9, 
   3.876202042058032*^9}, {3.876204355369158*^9, 3.876204399290094*^9}, {
   3.883260259694262*^9, 3.883260261010626*^9}, {3.883271023710087*^9, 
   3.883271071021357*^9}, {3.883271940019651*^9, 3.8832719452684107`*^9}, 
   3.8832742710415897`*^9},
 CellLabel->
  "In[135]:=",ExpressionUUID->"3f2b4fc6-db93-4482-8f1a-a7d9fa1165ed"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"WSO4tot", "[", "2", "]"}], "+", 
  RowBox[{"W2inst", "[", "2", "]"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"analytic", " ", "check", " ", "of", " ", 
     RowBox[{"W", "^", 
      RowBox[{"{", "SO4", "}"}]}], "_", "4"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"W", "^", 
       RowBox[{"{", 
        RowBox[{"SU", 
         RowBox[{"(", "2", ")"}]}], "}"}]}], "_", "2", "\[Times]", 
      RowBox[{"W", "^", 
       RowBox[{"{", 
        RowBox[{"SU", 
         RowBox[{"(", "2", ")"}]}], "}"}]}], "_", "2", "\[Times]", "Z_", 
      RowBox[{"{", 
       RowBox[{"U", 
        RowBox[{"(", "1", ")"}]}], "}"}], " ", "up", " ", "to", " ", "two"}], 
     "-", 
     RowBox[{
     "instanton", " ", "can", " ", "be", " ", "easily", " ", "done"}]}]}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.876204238991042*^9, 3.876204247295401*^9}, 
   3.876204404241026*^9, {3.883271089198718*^9, 3.883271092607258*^9}, {
   3.883272029497106*^9, 3.883272035649954*^9}, {3.883276918065237*^9, 
   3.883276961160931*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"2e3421e3-42cb-4563-b4c1-c9acdb397773"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "x", "]"}], "3"],
  SeriesData[$CellContext`x, 0, {}, 3, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.876204406068375*^9, 3.883274231932932*^9, 
  3.8832757475394363`*^9, 3.883276921568428*^9, 3.884252279637918*^9},
 CellLabel->
  "Out[136]=",ExpressionUUID->"edd99d32-112f-4896-be99-3f36c9c7a29d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"WSO4tot", "[", "5", "]"}], "/.", "rand"}], ")"}], "+", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"W2inst", "[", "5", "]"}], "/.", "rand"}], ")"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"numerical", " ", "check", " ", "of", " ", 
     RowBox[{"W", "^", 
      RowBox[{"{", "SO4", "}"}]}], "_", "4"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"W", "^", 
       RowBox[{"{", 
        RowBox[{"SU", 
         RowBox[{"(", "2", ")"}]}], "}"}]}], "_", "2", "\[Times]", 
      RowBox[{"W", "^", 
       RowBox[{"{", 
        RowBox[{"SU", 
         RowBox[{"(", "2", ")"}]}], "}"}]}], "_", "2", "\[Times]", "Z_", 
      RowBox[{"{", 
       RowBox[{"U", 
        RowBox[{"(", "1", ")"}]}], "}"}], " ", "up", " ", "to", " ", "n"}], 
     "-", "instanton"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.8832769701837463`*^9, 3.883277023778822*^9}, {
  3.883277614576385*^9, 3.8832776214255543`*^9}},
 CellLabel->
  "In[137]:=",ExpressionUUID->"89c96b8c-3137-4599-8915-d267a57f3296"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "x", "]"}], "6"],
  SeriesData[$CellContext`x, 0, {}, 6, 6, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8832769759671717`*^9, 3.883276991088461*^9}, 
   3.883277035032319*^9, 3.883281272896277*^9, 3.884254167062862*^9},
 CellLabel->
  "Out[137]=",ExpressionUUID->"08c3b83c-6f3a-432a-a6dd-2f071bf2e062"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["SO (6) vs SU (4)", "Section",
 CellChangeTimes->{{3.874908611369678*^9, 
  3.874908625943014*^9}},ExpressionUUID->"52786cd5-b505-4406-9779-\
656368468e71"],

Cell[CellGroupData[{

Cell["Definitions", "Subsection",
 CellChangeTimes->{{3.8832984300966454`*^9, 
  3.8832984382436953`*^9}},ExpressionUUID->"58167e34-1ebe-4586-b8cd-\
374d6e78fee4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"YSO6", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"YD", "[", 
        RowBox[{"M", ",", 
         RowBox[{"{", 
          RowBox[{"\[Mu]", ",", "\[Nu]", ",", "\[Lambda]"}], "}"}]}], "]"}], 
       RowBox[{"ZSO", "[", 
        RowBox[{"3", ",", 
         RowBox[{"{", 
          RowBox[{"\[Mu]", ",", "\[Nu]", ",", "\[Lambda]"}], "}"}], ",", 
         "0"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "n"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "0", ",", 
        RowBox[{"n", "-", "i"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Mu]", ",", 
        RowBox[{"IntegerPartitions", "[", "i", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Nu]", ",", 
        RowBox[{"IntegerPartitions", "[", "j", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Lambda]", ",", 
        RowBox[{"IntegerPartitions", "[", 
         RowBox[{"n", "-", "i", "-", "j"}], "]"}]}], "}"}]}], "]"}], "//.", 
    "trans"}], "//", "TrigToExp"}]}]], "Input",
 CellChangeTimes->{{3.836550873217705*^9, 3.8365508897723513`*^9}, {
  3.836550961313176*^9, 3.8365510012187347`*^9}, {3.874534236081512*^9, 
  3.87453424426239*^9}, {3.874534277764921*^9, 3.874534288321512*^9}, {
  3.874534319538135*^9, 3.874534340355032*^9}, {3.8745346102471313`*^9, 
  3.874534611270514*^9}, {3.883275570666642*^9, 3.8832755814980717`*^9}, {
  3.883298413404684*^9, 3.883298421975915*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"7bf3905c-6d22-49db-8e98-c98888f337ff"],

Cell[BoxData[
 RowBox[{
  RowBox[{"YSO6inv", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"Sh", "[", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "M"}], "]"}], "2"], " ", 
       RowBox[{"Sh", "[", 
        RowBox[{
         RowBox[{"2", " ", "M"}], "-", "\[HBar]"}], "]"}], " ", 
       RowBox[{
        RowBox[{"Sh", "[", 
         RowBox[{
          RowBox[{"2", " ", "M"}], "+", "\[HBar]"}], "]"}], "/", 
        RowBox[{"YD", "[", 
         RowBox[{"M", ",", 
          RowBox[{"{", 
           RowBox[{"\[Mu]", ",", "\[Nu]", ",", "\[Lambda]"}], "}"}]}], 
         "]"}]}], 
       RowBox[{"ZSO", "[", 
        RowBox[{"3", ",", 
         RowBox[{"{", 
          RowBox[{"\[Mu]", ",", "\[Nu]", ",", "\[Lambda]"}], "}"}], ",", 
         "0"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", 
        RowBox[{"n", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "0", ",", 
        RowBox[{"n", "-", "1", "-", "i"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Mu]", ",", 
        RowBox[{"IntegerPartitions", "[", "i", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Nu]", ",", 
        RowBox[{"IntegerPartitions", "[", "j", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Lambda]", ",", 
        RowBox[{"IntegerPartitions", "[", 
         RowBox[{"n", "-", "1", "-", "i", "-", "j"}], "]"}]}], "}"}]}], "]"}],
     "//.", "trans"}], "//", "TrigToExp"}]}]], "Input",
 CellChangeTimes->{{3.874535997740778*^9, 3.8745360470505877`*^9}, 
   3.88327560271756*^9, {3.883298416976715*^9, 3.883298420173398*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"398c5a0f-91fc-4033-a24f-ede510abd40d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"YSU4", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"YA", "[", 
        RowBox[{"M", ",", 
         RowBox[{"{", 
          RowBox[{"\[Mu]", ",", "\[Nu]", ",", "\[Lambda]", ",", "\[Sigma]"}], 
          "}"}]}], "]"}], 
       RowBox[{"ZSU", "[", 
        RowBox[{"4", ",", 
         RowBox[{"{", 
          RowBox[{"\[Mu]", ",", "\[Nu]", ",", "\[Lambda]", ",", "\[Sigma]"}], 
          "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "n"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "0", ",", 
        RowBox[{"n", "-", "i"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "0", ",", 
        RowBox[{"n", "-", "i", "-", "j"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Mu]", ",", 
        RowBox[{"IntegerPartitions", "[", "i", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Nu]", ",", 
        RowBox[{"IntegerPartitions", "[", "j", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Lambda]", ",", 
        RowBox[{"IntegerPartitions", "[", "k", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Sigma]", ",", 
        RowBox[{"IntegerPartitions", "[", 
         RowBox[{"n", "-", "i", "-", "j", "-", "k"}], "]"}]}], "}"}]}], "]"}],
     "//.", "trans"}], "//", "TrigToExp"}]}]], "Input",
 CellChangeTimes->{{3.8796395852692137`*^9, 3.8796395961661654`*^9}, {
   3.883279657274213*^9, 3.883279662047497*^9}, 3.8832797352380247`*^9, {
   3.883279796324993*^9, 3.883279821434484*^9}, {3.883280475945191*^9, 
   3.883280491936089*^9}, {3.883280631965756*^9, 3.883280642034099*^9}, 
   3.883298424736874*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"1da12f8e-153e-4e17-b560-49abdafe43ff"],

Cell[BoxData[
 RowBox[{
  RowBox[{"YSU4inv", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"YA", "[", 
         RowBox[{"M", ",", 
          RowBox[{"{", 
           RowBox[{"\[Mu]", ",", "\[Nu]", ",", "\[Lambda]", ",", "\[Sigma]"}],
            "}"}]}], "]"}]}], 
       RowBox[{"ZSU", "[", 
        RowBox[{"4", ",", 
         RowBox[{"{", 
          RowBox[{"\[Mu]", ",", "\[Nu]", ",", "\[Lambda]", ",", "\[Sigma]"}], 
          "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "n"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "0", ",", 
        RowBox[{"n", "-", "i"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "0", ",", 
        RowBox[{"n", "-", "i", "-", "j"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Mu]", ",", 
        RowBox[{"IntegerPartitions", "[", "i", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Nu]", ",", 
        RowBox[{"IntegerPartitions", "[", "j", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Lambda]", ",", 
        RowBox[{"IntegerPartitions", "[", "k", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Sigma]", ",", 
        RowBox[{"IntegerPartitions", "[", 
         RowBox[{"n", "-", "i", "-", "j", "-", "k"}], "]"}]}], "}"}]}], "]"}],
     "//.", "trans"}], "//", "TrigToExp"}]}]], "Input",
 CellChangeTimes->{{3.883280986284526*^9, 3.883280991760895*^9}, {
   3.883281058012558*^9, 3.883281058192472*^9}, 3.883298426737773*^9},
 CellLabel->"In[30]:=",ExpressionUUID->"7a4eaee4-d5f9-4458-a672-9a3df0f7a307"]
}, Closed]],

Cell[CellGroupData[{

Cell["General instantons", "Subsection",
 CellChangeTimes->{{3.883298444362378*^9, 
  3.883298454571416*^9}},ExpressionUUID->"a51fc5d2-9ff8-4d11-9135-\
a1750f28e400"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Y3D", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Y3D", "[", "n", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"m", "^", "3"}], " ", 
      RowBox[{"YSO6", "[", "n", "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["a", "1"], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          SubscriptBox["A", "1"], "]"}]}]}], ",", 
       RowBox[{
        SubscriptBox["a", "2"], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          SubscriptBox["A", "2"], "]"}]}]}], ",", 
       RowBox[{
        SubscriptBox["a", "3"], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          SubscriptBox["A", "3"], "]"}]}]}], ",", 
       RowBox[{"M", "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
       RowBox[{"\[HBar]", "\[Rule]", " ", 
        RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
    RowBox[{
     SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
     RowBox[{"Simplify", "[", 
      SuperscriptBox["E", "x"], "]"}], 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
       "expectation", " ", "value", " ", "of", " ", "Y", " ", "at", " ", 
        "n"}], "-", 
       RowBox[{"instanton", " ", "in", " ", "SO", 
        RowBox[{"(", "6", ")"}]}]}], "*)"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.879638500434174*^9, 3.879638548255204*^9}, {
   3.883275624261282*^9, 3.88327563687315*^9}, {3.883278553688513*^9, 
   3.8832785555459843`*^9}, 3.883359763970766*^9},
 CellLabel->"In[43]:=",ExpressionUUID->"fabb826d-cdb0-4240-a9bd-008f6c43209c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Y3Dinv", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Y3Dinv", "[", "n", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"m", "^", "3"}], 
      RowBox[{"YSO6inv", "[", "n", "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["a", "1"], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          SubscriptBox["A", "1"], "]"}]}]}], ",", 
       RowBox[{
        SubscriptBox["a", "2"], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          SubscriptBox["A", "2"], "]"}]}]}], ",", 
       RowBox[{
        SubscriptBox["a", "3"], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          SubscriptBox["A", "3"], "]"}]}]}], ",", 
       RowBox[{"M", "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
       RowBox[{"\[HBar]", "\[Rule]", " ", 
        RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
    RowBox[{
     SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
     RowBox[{"Simplify", "[", 
      SuperscriptBox["E", "x"], "]"}], 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"expectation", " ", "value", " ", "of", " ", "c_", 
        RowBox[{
         RowBox[{"{", "BD", "}"}], "/", "Y"}], " ", "at", " ", "n"}], "-", 
       RowBox[{"instanton", " ", "in", " ", "SO", 
        RowBox[{"(", "6", ")"}]}]}], "*)"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.88327853697192*^9, 3.883278563262434*^9}, {
   3.88327935910565*^9, 3.883279366618499*^9}, {3.883298475389288*^9, 
   3.8832984813979816`*^9}, 3.88335977074774*^9},
 CellLabel->"In[44]:=",ExpressionUUID->"470918c3-2168-4673-b72b-b8b2cf4b0c64"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Y4A", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Y4A", "[", "n", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"m", "^", "2"}], " ", 
      RowBox[{"YSU4", "[", "n", "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["a", "1"], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          SubscriptBox["A", "1"], "]"}]}]}], ",", 
       RowBox[{
        SubscriptBox["a", "2"], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          SubscriptBox["A", "2"], "]"}]}]}], ",", 
       RowBox[{
        SubscriptBox["a", "3"], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          SubscriptBox["A", "3"], "]"}]}]}], ",", 
       RowBox[{
        SubscriptBox["a", "4"], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          SubscriptBox["A", "4"], "]"}]}]}], ",", 
       RowBox[{"M", "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
       RowBox[{"k", "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", "\[CapitalDelta]", "]"}]}]}], ",", 
       RowBox[{"\[HBar]", "\[Rule]", " ", 
        RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
    RowBox[{
     SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
     RowBox[{"Simplify", "[", 
      SuperscriptBox["E", "x"], "]"}], 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
       "expectation", " ", "value", " ", "of", " ", "Y", " ", "at", " ", 
        "n"}], "-", 
       RowBox[{"instanton", " ", "in", " ", "SU", 
        RowBox[{"(", "4", ")"}]}]}], "*)"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.875397621852652*^9, 3.875397680096321*^9}, {
   3.8753993867093763`*^9, 3.875399391573811*^9}, {3.875755291070217*^9, 
   3.875755298348301*^9}, {3.876204290945765*^9, 3.876204296821117*^9}, {
   3.8832198598933783`*^9, 3.8832198751605453`*^9}, {3.8832703013817263`*^9, 
   3.8832703064960546`*^9}, {3.88329856033258*^9, 3.8832985698789587`*^9}, {
   3.8832996605343018`*^9, 3.8832996846185007`*^9}, {3.883300887696762*^9, 
   3.8833009203036957`*^9}, 3.8833597780570593`*^9, {3.883360032618866*^9, 
   3.8833600340362473`*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"5f3577a1-12ad-4302-b1de-06539e528727"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Y4Ainv", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Y4Ainv", "[", "n", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"m", "^", "2"}], " ", 
      RowBox[{"YSU4inv", "[", "n", "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["a", "1"], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          SubscriptBox["A", "1"], "]"}]}]}], ",", 
       RowBox[{
        SubscriptBox["a", "2"], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          SubscriptBox["A", "2"], "]"}]}]}], ",", 
       RowBox[{
        SubscriptBox["a", "3"], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          SubscriptBox["A", "3"], "]"}]}]}], ",", 
       RowBox[{
        SubscriptBox["a", "4"], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          SubscriptBox["A", "4"], "]"}]}]}], ",", 
       RowBox[{"M", "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
       RowBox[{"k", "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", "\[CapitalDelta]", "]"}]}]}], ",", 
       RowBox[{"\[HBar]", "\[Rule]", " ", 
        RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
    RowBox[{
     SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
     RowBox[{"Simplify", "[", 
      SuperscriptBox["E", "x"], "]"}], 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"expectation", " ", "value", " ", "of", " ", 
        RowBox[{"c_A", "/", "Y"}], " ", "at", " ", "n"}], "-", 
       RowBox[{"instanton", " ", "in", " ", "SU", 
        RowBox[{"(", "4", ")"}]}]}], "*)"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.8754048212181*^9, 3.875404842660783*^9}, {
   3.875755322823926*^9, 3.8757553332845078`*^9}, {3.876204305204557*^9, 
   3.8762043071769323`*^9}, {3.88325890711143*^9, 3.883258921554412*^9}, {
   3.883270311653232*^9, 3.883270315554583*^9}, 3.883300786165653*^9, {
   3.883300895232678*^9, 3.883300895398973*^9}, {3.883302184476302*^9, 
   3.88330220947045*^9}, 3.8833597826227207`*^9},
 CellLabel->"In[46]:=",ExpressionUUID->"afcaf961-1139-4fe2-a6a5-1f7da48b4f0c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mapD3A3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["A", "1"], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["A", "1"], 
         SubscriptBox["A", "2"], 
         SubscriptBox["A", "3"]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}]}]}], ",", 
     RowBox[{
      SubscriptBox["A", "2"], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["A", "1"], "/", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["A", "2"], 
           SubscriptBox["A", "3"]}], ")"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}]}]}], ",", 
     RowBox[{
      SubscriptBox["A", "3"], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["A", "2"], "/", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["A", "1"], 
           SubscriptBox["A", "3"]}], ")"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}]}]}], ",", 
     RowBox[{
      SubscriptBox["A", "4"], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["A", "3"], "/", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["A", "1"], 
           SubscriptBox["A", "2"]}], ")"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8833022129767733`*^9, 3.883302232845744*^9}, {
  3.883303195972109*^9, 3.8833032754602633`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"28cff054-809e-4c48-91f7-166e8a7bd21e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"WSO6", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"WSO6", "[", "n", "]"}], "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Y3D", "[", "n", "]"}], "+", 
         RowBox[{"Y3Dinv", "[", "n", "]"}]}], ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", "m"}], "]"}], 
   
   RowBox[{"(*", 
    RowBox[{
    "Wilson", " ", "loop", " ", "with", " ", "vector", " ", "representation", 
     " ", "of", " ", "SO", 
     RowBox[{"(", "6", ")"}], " ", "at", " ", "n", " ", "instanton"}], 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.875398912088377*^9, 3.8753989205771933`*^9}, {
  3.875750689713751*^9, 3.875750700000781*^9}, {3.8762015974063177`*^9, 
  3.8762016011691*^9}, {3.876202534687549*^9, 3.876202554670013*^9}, {
  3.8762041991127157`*^9, 3.876204203787858*^9}, {3.883207366302434*^9, 
  3.883207405463649*^9}, {3.883207514174472*^9, 3.883207521591448*^9}, {
  3.883274256187364*^9, 3.883274280792448*^9}, {3.883305945497613*^9, 
  3.883305989285136*^9}, {3.883359638701808*^9, 3.883359642220879*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"48b35a4e-4967-41da-b2d7-d0220b3505b4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"WSU4", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"WSU4", "[", "n", "]"}], "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Y4A", "[", "n", "]"}], "/.", "mapD3A3"}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Y4Ainv", "[", "n", "]"}], "/.", "mapD3A3"}], ")"}]}], ",", 
       
       RowBox[{"{", 
        RowBox[{"m", ",", "0", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"m", "^", "2"}]}], "]"}], 
   RowBox[{"(*", 
    RowBox[{
    "Wilson", " ", "loop", " ", "with", " ", "antisymmetric", " ", 
     "representation", " ", "of", " ", "SU", 
     RowBox[{"(", "4", ")"}], " ", "at", " ", "n", " ", "instanton"}], 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.875398912088377*^9, 3.8753989205771933`*^9}, {
  3.875750689713751*^9, 3.875750700000781*^9}, {3.8762015974063177`*^9, 
  3.8762016011691*^9}, {3.876202534687549*^9, 3.876202554670013*^9}, {
  3.8762041991127157`*^9, 3.876204203787858*^9}, {3.883207366302434*^9, 
  3.883207405463649*^9}, {3.883207514174472*^9, 3.883207521591448*^9}, {
  3.883274256187364*^9, 3.883274280792448*^9}, {3.883305945497613*^9, 
  3.883305989285136*^9}, {3.8833433893636227`*^9, 3.8833434386847754`*^9}, {
  3.883359646475403*^9, 3.883359649511258*^9}, {3.8833598301209803`*^9, 
  3.883359832570113*^9}, {3.883359982645018*^9, 3.8833599937607317`*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"621c7ba2-fae8-41b1-b38c-7e8b6d5ffcd0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"WSO6", "[", "1", "]"}], "/.", "rand"}], ")"}], "-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"WSU4", "[", "1", "]"}], "/.", "rand"}], ")"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"random", " ", "numerical", " ", "check", " ", "of", " ", 
     RowBox[{"W", "^", 
      RowBox[{"{", "SO6", "}"}]}], "_", "6"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"W", "^", 
       RowBox[{"{", 
        RowBox[{"SU", 
         RowBox[{"(", "4", ")"}]}], "}"}]}], "_", "6", " ", "at", " ", "1"}], 
     "-", "instanton"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.8833434425484133`*^9, 3.883343462694274*^9}, {
  3.883343588932125*^9, 3.883343600606382*^9}, {3.883346002211277*^9, 
  3.8833460602535467`*^9}, {3.883350640373118*^9, 3.8833506565925903`*^9}, {
  3.8833597978055677`*^9, 3.88335980012036*^9}, {3.883359837609028*^9, 
  3.88335986078227*^9}, {3.883359937147769*^9, 3.88335997177223*^9}, {
  3.883360217265705*^9, 
  3.8833602546371727`*^9}},ExpressionUUID->"c95cc5d8-0121-47cb-bbd7-\
4eaa58837976"],

Cell[BoxData["0``96.94760678093716"], "Output",
 CellChangeTimes->{
  3.8833598011432323`*^9, 3.883359848295061*^9, 3.883359892278488*^9, {
   3.883359937988453*^9, 3.883359972375731*^9}, 3.88336001178265*^9, {
   3.883360059226725*^9, 3.883360078522523*^9}},
 CellLabel->"Out[69]=",ExpressionUUID->"5d2def64-fccc-4257-b192-82960c8d86ce"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"WSO6", "[", "2", "]"}], "/.", "rand"}], ")"}], "-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"WSU4", "[", "2", "]"}], "/.", "rand"}], ")"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"random", " ", "numerical", " ", "check", " ", "of", " ", 
     RowBox[{"W", "^", 
      RowBox[{"{", "SO6", "}"}]}], "_", "6"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"W", "^", 
       RowBox[{"{", 
        RowBox[{"SU", 
         RowBox[{"(", "4", ")"}]}], "}"}]}], "_", "6", " ", "at", " ", "2"}], 
     "-", "instanton"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.8833434425484133`*^9, 3.883343462694274*^9}, {
  3.883343588932125*^9, 3.883343600606382*^9}, {3.883346002211277*^9, 
  3.8833460602535467`*^9}, {3.883350640373118*^9, 3.8833506565925903`*^9}, {
  3.8833597978055677`*^9, 3.88335980012036*^9}, {3.883359837609028*^9, 
  3.88335986078227*^9}, {3.883359937147769*^9, 3.88335997177223*^9}, {
  3.883360086026671*^9, 3.88336008797091*^9}, {3.883360261073237*^9, 
  3.8833602632544394`*^9}},ExpressionUUID->"5ba18c5a-9b61-4859-86ad-\
e30037cb0752"],

Cell[BoxData["0``100.22157572739579"], "Output",
 CellChangeTimes->{3.8833601585966673`*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"94fd098b-5dad-4fd6-85ff-4152b9827a74"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"WSO6", "[", "3", "]"}], "/.", "rand"}], ")"}], "-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"WSU4", "[", "3", "]"}], "/.", "rand"}], ")"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"random", " ", "numerical", " ", "check", " ", "of", " ", 
     RowBox[{"W", "^", 
      RowBox[{"{", "SO6", "}"}]}], "_", "6"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"W", "^", 
       RowBox[{"{", 
        RowBox[{"SU", 
         RowBox[{"(", "4", ")"}]}], "}"}]}], "_", "6", " ", "at", " ", "3"}], 
     "-", "instanton"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.8833434425484133`*^9, 3.883343462694274*^9}, {
  3.883343588932125*^9, 3.883343600606382*^9}, {3.883346002211277*^9, 
  3.8833460602535467`*^9}, {3.883350640373118*^9, 3.8833506565925903`*^9}, {
  3.8833597978055677`*^9, 3.88335980012036*^9}, {3.883359837609028*^9, 
  3.88335986078227*^9}, {3.883359937147769*^9, 3.88335997177223*^9}, {
  3.8833602106538486`*^9, 3.883360212800737*^9}, {3.883360725292507*^9, 
  3.883360727573449*^9}},ExpressionUUID->"08219b2a-9425-432b-880f-\
811a53ccabe8"],

Cell[BoxData["0``104.12557187002864"], "Output",
 CellChangeTimes->{3.883360466395582*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"e609168c-f0e9-4c9d-89fb-4ecb29d08ac2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"WSO6", "[", "4", "]"}], "/.", "rand"}], ")"}], "-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"WSU4", "[", "4", "]"}], "/.", "rand"}], ")"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"random", " ", "numerical", " ", "check", " ", "of", " ", 
     RowBox[{"W", "^", 
      RowBox[{"{", "SO6", "}"}]}], "_", "6"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"W", "^", 
       RowBox[{"{", 
        RowBox[{"SU", 
         RowBox[{"(", "4", ")"}]}], "}"}]}], "_", "6", " ", "at", " ", "4"}], 
     "-", "instanton"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.8833434425484133`*^9, 3.883343462694274*^9}, {
  3.883343588932125*^9, 3.883343600606382*^9}, {3.883346002211277*^9, 
  3.8833460602535467`*^9}, {3.883350640373118*^9, 3.8833506565925903`*^9}, {
  3.8833597978055677`*^9, 3.88335980012036*^9}, {3.883359837609028*^9, 
  3.88335986078227*^9}, {3.883359937147769*^9, 3.88335997177223*^9}, {
  3.8833602106538486`*^9, 3.883360212800737*^9}, {3.883360725292507*^9, 
  3.88336073907194*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"2b558fb8-ba4b-4ed0-b7c6-27ab94461da8"],

Cell[BoxData["0``108.96864785183665"], "Output",
 CellChangeTimes->{3.883361624168139*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"5cd0a72a-43e9-480a-8a44-2fccc31cf507"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["SO (8), SO (10) finiteness", "Section",
 CellChangeTimes->{{3.874960922005066*^9, 3.874960938961102*^9}, {
  3.883351527801886*^9, 
  3.883351529848565*^9}},ExpressionUUID->"9411033f-632c-45d9-b4e9-\
b1c36cb9ca0d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"YSO8", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"YD", "[", 
        RowBox[{"M", ",", 
         RowBox[{"{", 
          RowBox[{"\[Mu]", ",", "\[Nu]", ",", "\[Lambda]", ",", "\[Rho]"}], 
          "}"}]}], "]"}], 
       RowBox[{"ZSO", "[", 
        RowBox[{"4", ",", 
         RowBox[{"{", 
          RowBox[{"\[Mu]", ",", "\[Nu]", ",", "\[Lambda]", ",", "\[Rho]"}], 
          "}"}], ",", "0"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "n"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "0", ",", 
        RowBox[{"n", "-", "i"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "0", ",", 
        RowBox[{"n", "-", "i", "-", "j"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Mu]", ",", 
        RowBox[{"IntegerPartitions", "[", "i", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Nu]", ",", 
        RowBox[{"IntegerPartitions", "[", "j", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Lambda]", ",", 
        RowBox[{"IntegerPartitions", "[", "k", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Rho]", ",", 
        RowBox[{"IntegerPartitions", "[", 
         RowBox[{"n", "-", "i", "-", "j", "-", "k"}], "]"}]}], "}"}]}], "]"}],
     "//.", "trans"}], "//", "TrigToExp"}]}]], "Input",
 CellChangeTimes->{{3.836550873217705*^9, 3.8365508897723513`*^9}, {
   3.836550961313176*^9, 3.8365510012187347`*^9}, {3.874534236081512*^9, 
   3.87453424426239*^9}, {3.874534277764921*^9, 3.874534288321512*^9}, {
   3.874534319538135*^9, 3.874534340355032*^9}, {3.8745346102471313`*^9, 
   3.874534611270514*^9}, {3.8749627294815683`*^9, 3.874962769659564*^9}, {
   3.874962819881402*^9, 3.874962836776582*^9}, 3.883361036595256*^9},
 CellLabel->"In[27]:=",ExpressionUUID->"49c0e0b1-f4db-40f1-aa86-04f3b488e95b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"YSO8inv", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"Sh", "[", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "M"}], "]"}], "2"], " ", 
       RowBox[{"Sh", "[", 
        RowBox[{
         RowBox[{"2", " ", "M"}], "-", "\[HBar]"}], "]"}], " ", 
       RowBox[{
        RowBox[{"Sh", "[", 
         RowBox[{
          RowBox[{"2", " ", "M"}], "+", "\[HBar]"}], "]"}], "/", 
        RowBox[{"YD", "[", 
         RowBox[{"M", ",", 
          RowBox[{"{", 
           RowBox[{"\[Mu]", ",", "\[Nu]", ",", "\[Lambda]", ",", "\[Rho]"}], 
           "}"}]}], "]"}]}], 
       RowBox[{"ZSO", "[", 
        RowBox[{"4", ",", 
         RowBox[{"{", 
          RowBox[{"\[Mu]", ",", "\[Nu]", ",", "\[Lambda]", ",", "\[Rho]"}], 
          "}"}], ",", "0"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", 
        RowBox[{"n", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "0", ",", 
        RowBox[{"n", "-", "1", "-", "i"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "0", ",", 
        RowBox[{"n", "-", "1", "-", "i", "-", "j"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Mu]", ",", 
        RowBox[{"IntegerPartitions", "[", "i", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Nu]", ",", 
        RowBox[{"IntegerPartitions", "[", "j", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Lambda]", ",", 
        RowBox[{"IntegerPartitions", "[", "k", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Rho]", ",", 
        RowBox[{"IntegerPartitions", "[", 
         RowBox[{"n", "-", "1", "-", "i", "-", "j", "-", "k"}], "]"}]}], 
       "}"}]}], "]"}], "//.", "trans"}], "//", "TrigToExp"}]}]], "Input",
 CellChangeTimes->{{3.874535997740778*^9, 3.8745360470505877`*^9}, {
   3.874962734125414*^9, 3.87496273452205*^9}, 3.874962910219874*^9, 
   3.883361039183276*^9, {3.883365483825667*^9, 3.883365492993949*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"136afb96-249d-483b-8ce4-219a734ee99b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Y8D", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Y8D", "[", "n", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"m", "^", "4"}], 
       RowBox[{"YSO8", "[", "n", "]"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["a", "1"], "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"Log", "[", 
           SubscriptBox["A", "1"], "]"}]}]}], ",", 
        RowBox[{
         SubscriptBox["a", "2"], "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"Log", "[", 
           SubscriptBox["A", "2"], "]"}]}]}], ",", 
        RowBox[{
         SubscriptBox["a", "3"], "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"Log", "[", 
           SubscriptBox["A", "3"], "]"}]}]}], ",", 
        RowBox[{
         SubscriptBox["a", "4"], "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"Log", "[", 
           SubscriptBox["A", "4"], "]"}]}]}], ",", 
        RowBox[{"M", "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
        RowBox[{"\[HBar]", "\[Rule]", " ", 
         RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
     RowBox[{
      SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
      RowBox[{"Simplify", "[", 
       SuperscriptBox["E", "x"], "]"}]}]}], "//", "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.874909007693698*^9, 3.8749090128236027`*^9}, {
   3.874963261500504*^9, 3.874963290472418*^9}, {3.8749634721701527`*^9, 
   3.874963474544928*^9}, {3.883360496226407*^9, 3.8833605085521717`*^9}, 
   3.883360545923251*^9, {3.883361099128994*^9, 3.8833611047428923`*^9}, {
   3.883362932572345*^9, 3.88336298635911*^9}, {3.8833639280950212`*^9, 
   3.883363931197661*^9}, {3.883365256936347*^9, 3.883365300683989*^9}, 
   3.883366509533848*^9, {3.883369173439569*^9, 3.883369174612245*^9}, {
   3.883427702052546*^9, 3.8834277132110443`*^9}, {3.883433191461273*^9, 
   3.8834331925556993`*^9}, {3.883509310449332*^9, 3.883509328675541*^9}, {
   3.884233914429055*^9, 
   3.884233915342484*^9}},ExpressionUUID->"e2c1f187-aa27-436f-96dc-\
7f27d439e664"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Y8Dinv", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Y8Dinv", "[", "n", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"m", "^", "4"}], 
       RowBox[{"YSO8inv", "[", "n", "]"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["a", "1"], "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"Log", "[", 
           SubscriptBox["A", "1"], "]"}]}]}], ",", 
        RowBox[{
         SubscriptBox["a", "2"], "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"Log", "[", 
           SubscriptBox["A", "2"], "]"}]}]}], ",", 
        RowBox[{
         SubscriptBox["a", "3"], "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"Log", "[", 
           SubscriptBox["A", "3"], "]"}]}]}], ",", 
        RowBox[{
         SubscriptBox["a", "4"], "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"Log", "[", 
           SubscriptBox["A", "4"], "]"}]}]}], ",", 
        RowBox[{"M", "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
        RowBox[{"\[HBar]", "\[Rule]", " ", 
         RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
     RowBox[{
      SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
      RowBox[{"Simplify", "[", 
       SuperscriptBox["E", "x"], "]"}]}]}], "//", "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.874909047786387*^9, 3.874909051177491*^9}, {
   3.87496428015805*^9, 3.8749642871683073`*^9}, {3.8833605191031733`*^9, 
   3.883360548353808*^9}, {3.883361110956102*^9, 3.8833611123706827`*^9}, {
   3.883362993212726*^9, 3.8833629998272676`*^9}, {3.8833638793603497`*^9, 
   3.883363885252956*^9}, 3.883365265411878*^9, {3.8833653110809402`*^9, 
   3.88336531803314*^9}, 3.883366512502141*^9, {3.8833691776876507`*^9, 
   3.883369180754253*^9}, {3.8834277192956047`*^9, 3.883427731278728*^9}, {
   3.8834331960325947`*^9, 3.883433196942144*^9}, {3.8835093322258873`*^9, 
   3.88350933672885*^9}, {3.884233918113921*^9, 
   3.884233919087317*^9}},ExpressionUUID->"a2c14544-4a42-4735-aef6-\
47052c3a32df"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Y8D", "[", "4", "]"}], ";", 
   RowBox[{"Y8Dinv", "[", "4", "]"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "to", " ", "simplify", " ", "and", " ", "store", " ", "the", " ", 
    "expression", " ", "first"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.8833691910537777`*^9, 3.883369192556484*^9}, {
   3.883370469427287*^9, 3.883370479368087*^9}, 3.883378949617878*^9, {
   3.883380527711253*^9, 3.883380532532522*^9}, {3.8833873758892508`*^9, 
   3.88338737834099*^9}},ExpressionUUID->"89f5faf1-4982-4e6b-9011-\
af0343b63ec2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Y8D", "[", "1", "]"}], "+", 
       RowBox[{"Y8Dinv", "[", "1", "]"}]}], ")"}], "/.", "rand"}], ")"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "0", ",", "20"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8749090654084806`*^9, 3.8749091066809597`*^9}, {
   3.874915729196061*^9, 3.874915736253847*^9}, {3.874964338111671*^9, 
   3.874964351683618*^9}, {3.883360558478758*^9, 3.8833606075939283`*^9}, {
   3.883360639679387*^9, 3.8833606695344887`*^9}, {3.883360747123846*^9, 
   3.88336075815976*^9}, 3.883362780986196*^9, {3.8833630034787817`*^9, 
   3.8833630097907963`*^9}, {3.883363913850461*^9, 3.883363916829604*^9}, {
   3.8833642564358187`*^9, 3.8833642684856167`*^9}, {3.883365327437688*^9, 
   3.883365343981245*^9}, 3.883366523567644*^9, {3.883366569920582*^9, 
   3.8833665709352407`*^9}, {3.883369187081174*^9, 3.883369187540326*^9}, {
   3.8833704487751017`*^9, 3.8833704501076717`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"e4ca9068-445c-41fc-9804-5965607d7e05"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "7738.9201207560094566238790060647144239405586260454285928612189567959994577\
164836036262791759737639691640898547807873356`97.67947253953622", "-", 
   RowBox[{
   "183838.8859691071891097596747957330380819527419246277469563835554635948196\
518438492929061253606884421007232927579197068139`97.42492035488858", " ", 
    "m"}], "+", 
   RowBox[{
   "1.306661085295882041398060183049097511335157738046209358622134258398111305\
1416536584298095767132263882574637473643687759242`96.99828589181452*^6", " ", 
    
    SuperscriptBox["m", "2"]}], "-", 
   RowBox[{
   "4.031338773920196693040697208673489824290241188160201110686695371453179472\
717919997992773814274616571381815354133822016671`96.41717323079368*^6", " ", 
    SuperscriptBox["m", "3"]}], "+", 
   RowBox[{
   "5.909128114975513315618063348136635198133820983708280952776292973515977222\
004717422129803637349785581631672728286207652687`95.65926732585272*^6", " ", 
    SuperscriptBox["m", "4"]}], "-", 
   RowBox[{
   "4.031338773920196693040697208673489824290241188160201110686695371453179472\
7179199979927738142746165713818153541358436415223`94.67970154494056*^6", " ", 
    
    SuperscriptBox["m", "5"]}], "+", 
   RowBox[{
   "1.306661085295882041398060183049097511335157738046209358622134258398111305\
1416536584298095767132263882574637473574720417249`93.46265426184775*^6", " ", 
    
    SuperscriptBox["m", "6"]}], "-", 
   RowBox[{
   "183838.8859691071891097596747957330380819527419246277469563835554635948196\
518438492929061253606884421008060772893746251632`91.95035904272443", " ", 
    SuperscriptBox["m", "7"]}], "+", 
   RowBox[{
   "7738.920120756009456623879006064714423940558626045428592861218956795999457\
716483603626279175973763969`89.96683175743007", " ", 
    SuperscriptBox["m", "8"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "m", "]"}], "21"],
    SeriesData[$CellContext`m, 0, {}, 0, 21, 1],
    Editable->False]}],
  SeriesData[$CellContext`m, 0, {
   7738.9201207560094566238790060647144239405586260454285928612189567959994577\
164836036262791759737639691640898547807873356`97.67947253953622, \
-183838.8859691071891097596747957330380819527419246277469563835554635948196518\
438492929061253606884421007232927579197068139`97.42492035488858, 
    1.306661085295882041398060183049097511335157738046209358622134258398111305\
1416536584298095767132263882574637473643687759242`96.99828589181452*^6, \
-4.031338773920196693040697208673489824290241188160201110686695371453179472717\
919997992773814274616571381815354133822016671`96.41717323079368*^6, 
    5.909128114975513315618063348136635198133820983708280952776292973515977222\
004717422129803637349785581631672728286207652687`95.65926732585272*^6, \
-4.031338773920196693040697208673489824290241188160201110686695371453179472717\
9199979927738142746165713818153541358436415223`94.67970154494056*^6, 
    1.306661085295882041398060183049097511335157738046209358622134258398111305\
1416536584298095767132263882574637473574720417249`93.46265426184775*^6, \
-183838.8859691071891097596747957330380819527419246277469563835554635948196518\
438492929061253606884421008060772893746251632`91.95035904272443, 
    7738.920120756009456623879006064714423940558626045428592861218956795999457\
716483603626279175973763969`89.96683175743007}, 0, 21, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.883362820274086*^9, 3.883363005828618*^9, 3.883363804678308*^9, 
   3.883363971858049*^9, 3.883364384365232*^9, 3.883366550049385*^9, 
   3.883366696656315*^9, {3.883370441506384*^9, 3.8833704506248503`*^9}},
 CellLabel->"Out[34]=",ExpressionUUID->"de242f4e-6fa2-4254-bbf3-c4868e1081f4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Y8D", "[", "2", "]"}], "+", 
       RowBox[{"Y8Dinv", "[", "2", "]"}]}], ")"}], "/.", "rand"}], ")"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "0", ",", "20"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8749090654084806`*^9, 3.8749091066809597`*^9}, {
   3.874915729196061*^9, 3.874915736253847*^9}, {3.874964338111671*^9, 
   3.874964351683618*^9}, {3.883360558478758*^9, 3.8833606075939283`*^9}, {
   3.883360639679387*^9, 3.8833606695344887`*^9}, {3.883360747123846*^9, 
   3.88336075815976*^9}, 3.883362780986196*^9, {3.8833630034787817`*^9, 
   3.8833630097907963`*^9}, {3.883363913850461*^9, 3.883363916829604*^9}, {
   3.8833642564358187`*^9, 3.8833642684856167`*^9}, {3.883365327437688*^9, 
   3.883365343981245*^9}, 3.883366523567644*^9, {3.883366569920582*^9, 
   3.8833665709352407`*^9}, {3.883369187081174*^9, 3.883369187540326*^9}, {
   3.8833704487751017`*^9, 3.8833704501076717`*^9}, {3.8833704976918507`*^9, 
   3.883370500695201*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"67d7ff3b-2768-42be-9ebb-a85d3c762a59"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "3632.6328959951654947720718945226967125305851824072244255453650617673438435\
364196297496658554126841033670050924680986147`97.42563637760475", "-", 
   RowBox[{
   "141507.7136860026089266028182097856464116552723813397267099135782365331227\
429610559632953238289902262795083886202211038825`97.4245611385434", " ", 
    "m"}], "+", 
   RowBox[{
   "1.825901014026253903626468512880260909719447809639229916052797847161494163\
079089473221508494995036415413637042806795482334`97.41988404019084*^6", " ", 
    SuperscriptBox["m", "2"]}], "-", 
   RowBox[{
   "9.262392131100536015027399041574453478784315676100494899807061642392905441\
246639459095240973594472715986047762824472447027`97.40405085360048*^6", " ", 
    SuperscriptBox["m", "3"]}], "+", 
   RowBox[{
   "1.794209534307696727391631241706452499800852451430851198162292487442141165\
38335758859227149081893024917983944739979934020853`97.33745564201789*^7", " ", 
    SuperscriptBox["m", "4"]}], "-", 
   RowBox[{
   "9.262392131100536015027399041574453478784315676100494899807061642392905441\
2466394590952409735944727159860477626871126236902`96.92185765482269*^6", " ", 
    
    SuperscriptBox["m", "5"]}], "+", 
   RowBox[{
   "1.825901014026253903626468512880260909719447809639229916052797847161494163\
0790894732215084949950364154136370497038303586798`95.78719419910163*^6", " ", 
    
    SuperscriptBox["m", "6"]}], "-", 
   RowBox[{
   "141507.7136860026089266028182097856464116552723813397267099135782365331227\
429610559632953238289902262795083711319649361693`94.10051259699306", " ", 
    SuperscriptBox["m", "7"]}], "+", 
   RowBox[{
   "3632.632895995165494772071894522696712530585182407224425545365061767343843\
5364196297496658554126841033669690051907988999`91.7511352666188", " ", 
    SuperscriptBox["m", "8"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "m", "]"}], "21"],
    SeriesData[$CellContext`m, 0, {}, 0, 21, 1],
    Editable->False]}],
  SeriesData[$CellContext`m, 0, {
   3632.6328959951654947720718945226967125305851824072244255453650617673438435\
364196297496658554126841033670050924680986147`97.42563637760475, \
-141507.7136860026089266028182097856464116552723813397267099135782365331227429\
610559632953238289902262795083886202211038825`97.4245611385434, 
    1.825901014026253903626468512880260909719447809639229916052797847161494163\
079089473221508494995036415413637042806795482334`97.41988404019084*^6, \
-9.262392131100536015027399041574453478784315676100494899807061642392905441246\
639459095240973594472715986047762824472447027`97.40405085360048*^6, 
    1.794209534307696727391631241706452499800852451430851198162292487442141165\
38335758859227149081893024917983944739979934020853`97.33745564201789*^7, \
-9.262392131100536015027399041574453478784315676100494899807061642392905441246\
6394590952409735944727159860477626871126236902`96.92185765482269*^6, 
    1.825901014026253903626468512880260909719447809639229916052797847161494163\
0790894732215084949950364154136370497038303586798`95.78719419910163*^6, \
-141507.7136860026089266028182097856464116552723813397267099135782365331227429\
610559632953238289902262795083711319649361693`94.10051259699306, 
    3632.632895995165494772071894522696712530585182407224425545365061767343843\
5364196297496658554126841033669690051907988999`91.7511352666188}, 0, 21, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.883379696314598*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"17e4e4fa-782f-43d2-8eec-6f0bc80e6ef9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"YSO10", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"YD", "[", 
        RowBox[{"M", ",", 
         RowBox[{"{", 
          RowBox[{
          "\[Mu]", ",", "\[Nu]", ",", "\[Lambda]", ",", "\[Rho]", ",", 
           "\[Sigma]"}], "}"}]}], "]"}], 
       RowBox[{"ZSO", "[", 
        RowBox[{"5", ",", 
         RowBox[{"{", 
          RowBox[{
          "\[Mu]", ",", "\[Nu]", ",", "\[Lambda]", ",", "\[Rho]", ",", 
           "\[Sigma]"}], "}"}], ",", "0"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "n"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "0", ",", 
        RowBox[{"n", "-", "i"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "0", ",", 
        RowBox[{"n", "-", "i", "-", "j"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "0", ",", 
        RowBox[{"n", "-", "i", "-", "j", "-", "k"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Mu]", ",", 
        RowBox[{"IntegerPartitions", "[", "i", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Nu]", ",", 
        RowBox[{"IntegerPartitions", "[", "j", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Lambda]", ",", 
        RowBox[{"IntegerPartitions", "[", "k", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Rho]", ",", 
        RowBox[{"IntegerPartitions", "[", "l", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Sigma]", ",", 
        RowBox[{"IntegerPartitions", "[", 
         RowBox[{"n", "-", "i", "-", "j", "-", "k", "-", "l"}], "]"}]}], 
       "}"}]}], "]"}], "//.", "trans"}], "//", "TrigToExp"}]}]], "Input",
 CellChangeTimes->{{3.836550873217705*^9, 3.8365508897723513`*^9}, {
  3.836550961313176*^9, 3.8365510012187347`*^9}, {3.874534236081512*^9, 
  3.87453424426239*^9}, {3.874534277764921*^9, 3.874534288321512*^9}, {
  3.874534319538135*^9, 3.874534340355032*^9}, {3.8745346102471313`*^9, 
  3.874534611270514*^9}, {3.8749627294815683`*^9, 3.874962769659564*^9}, {
  3.874962819881402*^9, 3.874962836776582*^9}, {3.8833607634948483`*^9, 
  3.883360764145524*^9}, {3.8833609454946213`*^9, 3.8833610314874897`*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"d6a8d902-ae3c-4380-a280-15a9306970d1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"YSO10inv", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"Sh", "[", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "M"}], "]"}], "2"], " ", 
       RowBox[{"Sh", "[", 
        RowBox[{
         RowBox[{"2", " ", "M"}], "-", "\[HBar]"}], "]"}], " ", 
       RowBox[{
        RowBox[{"Sh", "[", 
         RowBox[{
          RowBox[{"2", " ", "M"}], "+", "\[HBar]"}], "]"}], "/", 
        RowBox[{"YD", "[", 
         RowBox[{"M", ",", 
          RowBox[{"{", 
           RowBox[{
           "\[Mu]", ",", "\[Nu]", ",", "\[Lambda]", ",", "\[Rho]", ",", 
            "\[Sigma]"}], "}"}]}], "]"}]}], 
       RowBox[{"ZSO", "[", 
        RowBox[{"5", ",", 
         RowBox[{"{", 
          RowBox[{
          "\[Mu]", ",", "\[Nu]", ",", "\[Lambda]", ",", "\[Rho]", ",", 
           "\[Sigma]"}], "}"}], ",", "0"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", 
        RowBox[{"n", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "0", ",", 
        RowBox[{"n", "-", "1", "-", "i"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "0", ",", 
        RowBox[{"n", "-", "1", "-", "i", "-", "j"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "0", ",", 
        RowBox[{"n", "-", "1", "-", "i", "-", "j", "-", "k"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Mu]", ",", 
        RowBox[{"IntegerPartitions", "[", "i", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Nu]", ",", 
        RowBox[{"IntegerPartitions", "[", "j", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Lambda]", ",", 
        RowBox[{"IntegerPartitions", "[", "k", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Rho]", ",", 
        RowBox[{"IntegerPartitions", "[", "l", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Sigma]", ",", 
        RowBox[{"IntegerPartitions", "[", 
         RowBox[{"n", "-", "1", "-", "i", "-", "j", "-", "k", "-", "l"}], 
         "]"}]}], "}"}]}], "]"}], "//.", "trans"}], "//", 
   "TrigToExp"}]}]], "Input",
 CellChangeTimes->{{3.874535997740778*^9, 3.8745360470505877`*^9}, {
   3.874962734125414*^9, 3.87496273452205*^9}, 3.874962910219874*^9, {
   3.88336076653269*^9, 3.883360768286166*^9}, {3.8833610258681507`*^9, 
   3.883361033421892*^9}, {3.883369638836048*^9, 3.883369651776987*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"0c3009d2-a480-453e-ae12-70a5ae6cb311"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Y10D", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"YSO10", "[", "n", "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["a", "1"], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          SubscriptBox["A", "1"], "]"}]}]}], ",", 
       RowBox[{
        SubscriptBox["a", "2"], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          SubscriptBox["A", "2"], "]"}]}]}], ",", 
       RowBox[{
        SubscriptBox["a", "3"], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          SubscriptBox["A", "3"], "]"}]}]}], ",", 
       RowBox[{
        SubscriptBox["a", "4"], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          SubscriptBox["A", "4"], "]"}]}]}], ",", 
       RowBox[{
        SubscriptBox["a", "5"], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          SubscriptBox["A", "5"], "]"}]}]}], ",", 
       RowBox[{"M", "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
       RowBox[{"\[HBar]", "\[Rule]", " ", 
        RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
    RowBox[{
     SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
     RowBox[{"Simplify", "[", 
      SuperscriptBox["E", "x"], "]"}]}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.874909007693698*^9, 3.8749090128236027`*^9}, {
   3.874963261500504*^9, 3.874963290472418*^9}, {3.8749634721701527`*^9, 
   3.874963474544928*^9}, {3.883360496226407*^9, 3.8833605085521717`*^9}, 
   3.883360545923251*^9, {3.883361076030953*^9, 3.8833610810611258`*^9}, {
   3.883361117841028*^9, 3.8833611241379013`*^9}, {3.884211721696507*^9, 
   3.884211722995812*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"2b8047f1-6d32-4ec4-887a-a1598fbb0812"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Y10Dinv", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"YSO10inv", "[", "n", "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["a", "1"], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          SubscriptBox["A", "1"], "]"}]}]}], ",", 
       RowBox[{
        SubscriptBox["a", "2"], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          SubscriptBox["A", "2"], "]"}]}]}], ",", 
       RowBox[{
        SubscriptBox["a", "3"], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          SubscriptBox["A", "3"], "]"}]}]}], ",", 
       RowBox[{
        SubscriptBox["a", "4"], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          SubscriptBox["A", "4"], "]"}]}]}], ",", 
       RowBox[{
        SubscriptBox["a", "5"], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          SubscriptBox["A", "5"], "]"}]}]}], ",", 
       RowBox[{"M", "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
       RowBox[{"\[HBar]", "\[Rule]", " ", 
        RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
    RowBox[{
     SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
     RowBox[{"Simplify", "[", 
      SuperscriptBox["E", "x"], "]"}]}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.874909047786387*^9, 3.874909051177491*^9}, {
   3.87496428015805*^9, 3.8749642871683073`*^9}, {3.8833605191031733`*^9, 
   3.883360548353808*^9}, {3.88336107843988*^9, 3.883361083457224*^9}, 
   3.883361129786643*^9, {3.884211725764399*^9, 3.88421172689806*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"ce77d66d-2178-4fac-957a-1dfe71815b06"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Y10D", "[", "1", "]"}], ";", 
  RowBox[{"Y10Dinv", "[", "1", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.884211730601597*^9, 3.884211738719262*^9}, {
  3.8842323219925203`*^9, 3.8842323239421587`*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"02e5ec48-1044-41a1-88be-eb539f57c909"],

Cell[BoxData[
 TemplateBox[{
  "Simplify", "time", 
   "\"Time spent on a transformation exceeded \
\\!\\(\\*RowBox[{\\\"300.`\\\"}]\\) seconds, and the transformation was \
aborted. Increasing the value of TimeConstraint option may improve the result \
of simplification.\"", 2, 115, 14, 29261049121536311433, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8842120410738993`*^9, 3.88423262500287*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[115]:=",ExpressionUUID->"36cc9367-24df-47c5-\
8623-01ca7ced8902"],

Cell[BoxData[
 TemplateBox[{
  "Simplify", "time", 
   "\"Time spent on a transformation exceeded \
\\!\\(\\*RowBox[{\\\"300.`\\\"}]\\) seconds, and the transformation was \
aborted. Increasing the value of TimeConstraint option may improve the result \
of simplification.\"", 2, 115, 15, 29261049121536311433, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8842120410738993`*^9, 3.884232997304533*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[115]:=",ExpressionUUID->"0ebe2125-a1e2-4cff-\
847d-fac477bd0b6b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"m", "^", "5"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Y10D", "[", "1", "]"}], "+", 
        RowBox[{"Y10Dinv", "[", "1", "]"}]}], ")"}], "/.", "rand"}], ")"}]}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "0", ",", "20"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8749090654084806`*^9, 3.8749091066809597`*^9}, {
  3.874915729196061*^9, 3.874915736253847*^9}, {3.874964338111671*^9, 
  3.874964351683618*^9}, {3.883361142275416*^9, 3.8833611538130283`*^9}, {
  3.883430027783041*^9, 3.88343004059661*^9}, {3.884211741934194*^9, 
  3.8842117447642097`*^9}, {3.884232328535915*^9, 3.884232345145659*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"8fbb6e8a-5143-47e8-848b-aa3b5ceecd74"],

Cell[BoxData[
 TemplateBox[{
  "Simplify", "time", 
   "\"Time spent on a transformation exceeded \
\\!\\(\\*RowBox[{\\\"300.`\\\"}]\\) seconds, and the transformation was \
aborted. Increasing the value of TimeConstraint option may improve the result \
of simplification.\"", 2, 116, 16, 29261049121536311433, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.884233333571006*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[116]:=",ExpressionUUID->"94f81cd3-27c3-4412-\
9cf0-9fc9421260a5"],

Cell[BoxData[
 TemplateBox[{
  "Simplify", "time", 
   "\"Time spent on a transformation exceeded \
\\!\\(\\*RowBox[{\\\"300.`\\\"}]\\) seconds, and the transformation was \
aborted. Increasing the value of TimeConstraint option may improve the result \
of simplification.\"", 2, 116, 17, 29261049121536311433, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.884233705859076*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[116]:=",ExpressionUUID->"378f8a5e-6243-47df-\
ae05-84c7cfc9c530"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
   "-", "1.7022366665328922396934418554832666229001753444333178247716142795790\
4474566223883371151428969750360152171653472932850822458818`97.6116412784882*^\
10"}], "+", 
   RowBox[{
   "1.860219466445546172231504678858740118386409904839253110494694816412613712\
96207749907755787555341390589830342`97.60985710865837*^11", " ", "m"}], "-", 
   RowBox[{
   "8.965924269620884907738381128775102936947085481260989715933112468509294469\
10461608459155601351392417657043068`97.60578103608465*^11", " ", 
    SuperscriptBox["m", "2"]}], "+", 
   RowBox[{
   "2.510595656273811489160947271070072907126871453921332754991208777183299143\
023337473897002604772399905995445149`97.59716608049195*^12", " ", 
    SuperscriptBox["m", "3"]}], "-", 
   RowBox[{
   "4.523847252289141089071314017362836984496073609884371158413792533734808512\
212483709554899614835015086623442919`97.57844174227588*^12", " ", 
    SuperscriptBox["m", "4"]}], "+", 
   RowBox[{
   "5.481688903557641669878536570141425435694657995803886436754485424909157140\
811538108898049793157318336628601714`97.53467477783444*^12", " ", 
    SuperscriptBox["m", "5"]}], "-", 
   RowBox[{
   "4.523847252289141089071314017362836984496073609884371158413792533734808512\
212483709554899614835015086623442919`97.42515489246142*^12", " ", 
    SuperscriptBox["m", "6"]}], "+", 
   RowBox[{
   "2.510595656273811489160947271070072907126871453921332754991208777183299143\
023337473897002604772399905995445148`97.15811748168645*^12", " ", 
    SuperscriptBox["m", "7"]}], "-", 
   RowBox[{
   "8.965924269620884907738381128775102936947085481260989715933112468509294469\
10461608459155601351392417657043068`96.62269307643925*^11", " ", 
    SuperscriptBox["m", "8"]}], "+", 
   RowBox[{
   "1.860219466445546172231504678858740118386409904839253110494694816412613712\
96207749907755787555341390589830343`95.77988334392367*^11", " ", 
    SuperscriptBox["m", "9"]}], "-", 
   RowBox[{
   "1.702236666532892239693441855483266622900175344433317824771614279579044745\
6622388337115142896975036015217165`94.56306689784631*^10", " ", 
    SuperscriptBox["m", "10"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "m", "]"}], "21"],
    SeriesData[$CellContext`m, 0, {}, 0, 21, 1],
    Editable->False]}],
  SeriesData[$CellContext`m, 
   0, {-1.70223666653289223969344185548326662290017534443331782477161427957904\
474566223883371151428969750360152171653472932850822458818`97.6116412784882*^\
10, 1.860219466445546172231504678858740118386409904839253110494694816412613712\
96207749907755787555341390589830342`97.60985710865837*^11, \
-8.965924269620884907738381128775102936947085481260989715933112468509294469104\
61608459155601351392417657043068`97.60578103608465*^11, 
    2.510595656273811489160947271070072907126871453921332754991208777183299143\
023337473897002604772399905995445149`97.59716608049195*^12, \
-4.523847252289141089071314017362836984496073609884371158413792533734808512212\
483709554899614835015086623442919`97.57844174227588*^12, 
    5.481688903557641669878536570141425435694657995803886436754485424909157140\
811538108898049793157318336628601714`97.53467477783444*^12, \
-4.523847252289141089071314017362836984496073609884371158413792533734808512212\
483709554899614835015086623442919`97.42515489246142*^12, 
    2.510595656273811489160947271070072907126871453921332754991208777183299143\
023337473897002604772399905995445148`97.15811748168645*^12, \
-8.965924269620884907738381128775102936947085481260989715933112468509294469104\
61608459155601351392417657043068`96.62269307643925*^11, 
    1.860219466445546172231504678858740118386409904839253110494694816412613712\
96207749907755787555341390589830343`95.77988334392367*^11, \
-1.702236666532892239693441855483266622900175344433317824771614279579044745662\
2388337115142896975036015217165`94.56306689784631*^10}, 0, 21, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.884211698064467*^9, 3.8842337418098907`*^9},
 CellLabel->
  "Out[116]=",ExpressionUUID->"4b26b9c4-8d4f-4b45-ab35-dfd81e6e3d81"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["SU (2) vs Sp (1) \[Theta]=0", "Section",
 CellChangeTimes->{{3.8761739135877457`*^9, 3.87617391729992*^9}, 
   3.876173950338046*^9, {3.883351599192335*^9, 
   3.883351604332569*^9}},ExpressionUUID->"f6fe4e62-42d9-4be1-b0d9-\
271b50a842d8"],

Cell[CellGroupData[{

Cell["partition function comparison (based on 2107.03656)", "Subsection",
 CellChangeTimes->{{3.876173957268989*^9, 3.876173963403145*^9}, {
   3.8833516294096737`*^9, 3.883351638544582*^9}, 
   3.883385876018219*^9},ExpressionUUID->"46bdf523-389c-42cd-9740-\
e7d0e98b5ebe"],

Cell[CellGroupData[{

Cell["definitions", "Subsubsection",
 CellChangeTimes->{{3.88343690653264*^9, 
  3.8834369141616983`*^9}},ExpressionUUID->"de293646-8858-4399-a2e3-\
51f1e767f8cc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSppe", "[", 
   RowBox[{"n_", ",", "\[Lambda]_"}], "]"}], ":=", 
  RowBox[{"2", 
   RowBox[{"ZSO", "[", 
    RowBox[{
     RowBox[{"n", "+", "4"}], ",", "\[Lambda]", ",", "0"}], "]"}], 
   RowBox[{"Coeff1", "[", 
    RowBox[{"\[Lambda]", "\[LeftDoubleBracket]", 
     RowBox[{"n", "+", "1"}], "\[RightDoubleBracket]"}], "]"}], 
   RowBox[{"Coeff1", "[", 
    RowBox[{"\[Lambda]", "\[LeftDoubleBracket]", 
     RowBox[{"n", "+", "2"}], "\[RightDoubleBracket]"}], "]"}], 
   RowBox[{"Coeff1", "[", 
    RowBox[{"\[Lambda]", "\[LeftDoubleBracket]", 
     RowBox[{"n", "+", "3"}], "\[RightDoubleBracket]"}], "]"}], 
   RowBox[{"Coeff1", "[", 
    RowBox[{"\[Lambda]", "\[LeftDoubleBracket]", 
     RowBox[{"n", "+", "4"}], "\[RightDoubleBracket]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8819658200411673`*^9, 3.881965849642894*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"38933dc7-4d38-448f-b754-1cd7c1b926ce"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rule1pe", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["A", "2"], "\[Rule]", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}]}]}], ",", 
     RowBox[{
      SubscriptBox["A", "3"], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}]}]}], ",", 
     RowBox[{
      SubscriptBox["A", "4"], "\[Rule]", "1"}], ",", 
     RowBox[{
      SubscriptBox["A", "5"], "\[Rule]", 
      RowBox[{"-", "1"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.87617661844283*^9, 3.876176692676944*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"33a16eb1-a915-452e-9366-8dee9cdcd817"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ZSppo", "[", 
    RowBox[{"n_", ",", "\[Lambda]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Sh", "[", "\[HBar]", "]"}], "^", "2"}], 
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Sh", "[", 
             SubscriptBox["a", "i"], "]"}], "^", "2"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ")"}]}], 
      RowBox[{"ZSO", "[", 
       RowBox[{
        RowBox[{"n", "+", "4"}], ",", "\[Lambda]", ",", "0"}], "]"}], 
      RowBox[{"Coeff1", "[", 
       RowBox[{"\[Lambda]", "\[LeftDoubleBracket]", 
        RowBox[{"n", "+", "1"}], "\[RightDoubleBracket]"}], "]"}], 
      RowBox[{"Coeff1", "[", 
       RowBox[{"\[Lambda]", "\[LeftDoubleBracket]", 
        RowBox[{"n", "+", "2"}], "\[RightDoubleBracket]"}], "]"}], 
      RowBox[{"Coeff2", "[", 
       RowBox[{"\[Lambda]", "\[LeftDoubleBracket]", 
        RowBox[{"n", "+", "3"}], "\[RightDoubleBracket]"}], "]"}], 
      RowBox[{"Coeff1", "[", 
       RowBox[{"\[Lambda]", "\[LeftDoubleBracket]", 
        RowBox[{"n", "+", "4"}], "\[RightDoubleBracket]"}], "]"}]}], "//.", 
     "trans"}], "//", "TrigToExp"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.881965936377431*^9, {3.881965991150936*^9, 3.881966004268299*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"ccd35121-e950-4374-abf1-af701473dc14"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rule1po", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["A", "2"], "\[Rule]", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}]}]}], ",", 
     RowBox[{
      SubscriptBox["A", "3"], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}]}]}], ",", 
     RowBox[{
      SubscriptBox["A", "4"], "\[Rule]", "q"}], ",", 
     RowBox[{
      SubscriptBox["A", "5"], "\[Rule]", 
      RowBox[{"-", "1"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8762943362044992`*^9, 3.8762943427872133`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"8db7625f-caba-42db-b0eb-a0803f89d0c2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ZSpme", "[", 
     RowBox[{"n_", ",", "\[Lambda]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"2", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", "n"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Sh", "[", "\[HBar]", "]"}], "^", "2"}], 
          RowBox[{
           RowBox[{"Sh", "[", 
            RowBox[{"2", "\[HBar]"}], "]"}], "^", "2"}], 
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Sh", "[", 
              RowBox[{"2", 
               SubscriptBox["a", "i"]}], "]"}], "^", "2"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ")"}]}], 
       RowBox[{"ZSO", "[", 
        RowBox[{
         RowBox[{"n", "+", "4"}], ",", "\[Lambda]", ",", "0"}], "]"}], 
       RowBox[{"Coeff1", "[", 
        RowBox[{"\[Lambda]", "\[LeftDoubleBracket]", 
         RowBox[{"n", "+", "1"}], "\[RightDoubleBracket]"}], "]"}], 
       RowBox[{"Coeff1", "[", 
        RowBox[{"\[Lambda]", "\[LeftDoubleBracket]", 
         RowBox[{"n", "+", "2"}], "\[RightDoubleBracket]"}], "]"}], 
       RowBox[{"Coeff2", "[", 
        RowBox[{"\[Lambda]", "\[LeftDoubleBracket]", 
         RowBox[{"n", "+", "3"}], "\[RightDoubleBracket]"}], "]"}], 
       RowBox[{"Coeff2", "[", 
        RowBox[{"\[Lambda]", "\[LeftDoubleBracket]", 
         RowBox[{"n", "+", "4"}], "\[RightDoubleBracket]"}], "]"}]}], "//.", 
      "trans"}], "//", "TrigToExp"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"one", " ", "less", " ", "integral"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.8819660321937323`*^9, 3.881966058038229*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"25e0043f-3d00-4816-bc40-30f246a221e8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rule1me", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["A", "2"], "\[Rule]", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}]}]}], ",", 
     RowBox[{
      SubscriptBox["A", "3"], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}]}]}], ",", 
     RowBox[{
      SubscriptBox["A", "4"], "\[Rule]", "q"}], ",", 
     RowBox[{
      SubscriptBox["A", "5"], "\[Rule]", 
      RowBox[{"-", "q"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.876296087189238*^9, 3.876296087832527*^9}, {
  3.876296124196929*^9, 3.876296124601708*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"0341b936-9be2-47fc-ac1a-dbfbae066dd2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ZSpmo", "[", 
    RowBox[{"n_", ",", "\[Lambda]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "^", "n"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Sh", "[", "\[HBar]", "]"}], "^", "2"}], 
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Ch", "[", 
             SubscriptBox["a", "i"], "]"}], "^", "2"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ")"}]}], 
      RowBox[{"ZSO", "[", 
       RowBox[{
        RowBox[{"n", "+", "4"}], ",", "\[Lambda]", ",", "0"}], "]"}], 
      RowBox[{"Coeff1", "[", 
       RowBox[{"\[Lambda]", "\[LeftDoubleBracket]", 
        RowBox[{"n", "+", "1"}], "\[RightDoubleBracket]"}], "]"}], 
      RowBox[{"Coeff1", "[", 
       RowBox[{"\[Lambda]", "\[LeftDoubleBracket]", 
        RowBox[{"n", "+", "2"}], "\[RightDoubleBracket]"}], "]"}], 
      RowBox[{"Coeff1", "[", 
       RowBox[{"\[Lambda]", "\[LeftDoubleBracket]", 
        RowBox[{"n", "+", "3"}], "\[RightDoubleBracket]"}], "]"}], 
      RowBox[{"Coeff2", "[", 
       RowBox[{"\[Lambda]", "\[LeftDoubleBracket]", 
        RowBox[{"n", "+", "4"}], "\[RightDoubleBracket]"}], "]"}]}], "//.", 
     "trans"}], "//", "TrigToExp"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8819660813560257`*^9, 3.881966096846157*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"5dd24381-3e53-4348-a461-21a41ea9fa29"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rule1mo", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["A", "2"], "\[Rule]", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}]}]}], ",", 
     RowBox[{
      SubscriptBox["A", "3"], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}]}]}], ",", 
     RowBox[{
      SubscriptBox["A", "4"], "\[Rule]", "1"}], ",", 
     RowBox[{
      SubscriptBox["A", "5"], "\[Rule]", 
      RowBox[{"-", "q"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8762962156736727`*^9, 3.876296221867688*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"e18c91d0-4631-459d-9067-2b18a6e87226"]
}, Closed]],

Cell[CellGroupData[{

Cell["one instanton", "Subsubsection",
 CellChangeTimes->{{3.876296312664819*^9, 
  3.876296321076399*^9}},ExpressionUUID->"45c26674-c3ff-4192-b544-\
c2cc275f0087"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ZSU1inst", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ZSU", "[", 
      RowBox[{"2", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "]"}], "+", 
     RowBox[{"ZSU", "[", 
      RowBox[{"2", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}]}], "]"}]}], "//.", "trans"}], "//", 
   "TrigToExp"}]}]], "Input",
 CellChangeTimes->{{3.876296327172165*^9, 3.876296350258346*^9}, {
  3.876296429243987*^9, 3.876296445746385*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"1a70880d-97a6-456d-9307-170243bf9947"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[HBar]"}], "/", "2"}]]}], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[HBar]", "/", "2"}]]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["a", "1"], "-", 
           SubscriptBox["a", "2"]}], ")"}]}]], "-", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SubscriptBox["a", "1"]}], "+", 
           SubscriptBox["a", "2"]}], ")"}]}]]}], ")"}], "2"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[HBar]"}], "/", "2"}]]}], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[HBar]", "/", "2"}]]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["a", "1"], "-", 
            SubscriptBox["a", "2"]}], ")"}]}]]}], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SubscriptBox["a", "1"]}], "+", 
           SubscriptBox["a", "2"]}], ")"}]}]]}], ")"}], "2"]}]]}]], "Output",
 CellChangeTimes->{
  3.876296332508815*^9, {3.876296425861486*^9, 3.8762964378902273`*^9}, 
   3.876296658969591*^9, 3.876354779250827*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"3c5248cd-a980-4fd6-842a-cead4b595219"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ZSU1inst", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["a", "1"], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          SubscriptBox["A", "1"], "]"}]}]}], ",", 
       RowBox[{
        SubscriptBox["a", "2"], "\[Rule]", 
        RowBox[{"Log", "[", 
         SubscriptBox["A", "1"], "]"}]}], ",", 
       RowBox[{"\[HBar]", "\[Rule]", " ", 
        RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
    RowBox[{
     SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
     RowBox[{"Simplify", "[", 
      SuperscriptBox["E", "x"], "]"}]}]}], "/.", "rule1pe"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.8762966647629337`*^9, 3.876296692420231*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"e77dfecc-104f-4297-b050-940cc37d0ce0"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "q", " ", 
   SubsuperscriptBox["A", "1", "2"]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{3.876296693541171*^9, 3.8763547800265102`*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"82de38f3-81ba-4c01-b30a-10171fc8148a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ZSP1inst", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"ZSppo", "[", 
           RowBox[{"1", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", "}"}], ",", 
              RowBox[{"{", "}"}], ",", 
              RowBox[{"{", "}"}], ",", 
              RowBox[{"{", "}"}], ",", 
              RowBox[{"{", "}"}]}], "}"}]}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SubscriptBox["a", "1"], "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"Log", "[", 
               SubscriptBox["A", "1"], "]"}]}]}], ",", 
            RowBox[{
             SubscriptBox["a", "2"], "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"Log", "[", 
               SubscriptBox["A", "2"], "]"}]}]}], ",", 
            RowBox[{
             SubscriptBox["a", "3"], "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"Log", "[", 
               SubscriptBox["A", "3"], "]"}]}]}], ",", 
            RowBox[{
             SubscriptBox["a", "4"], "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"Log", "[", 
               SubscriptBox["A", "4"], "]"}]}]}], ",", 
            RowBox[{
             SubscriptBox["a", "5"], "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"Log", "[", 
               SubscriptBox["A", "5"], "]"}]}]}], ",", 
            RowBox[{"M", "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
            RowBox[{"\[HBar]", "\[Rule]", " ", 
             RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
         RowBox[{
          SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
          RowBox[{"Simplify", "[", 
           SuperscriptBox["E", "x"], "]"}]}]}], "/.", "rule1po"}], ")"}], "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"ZSpmo", "[", 
           RowBox[{"1", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", "}"}], ",", 
              RowBox[{"{", "}"}], ",", 
              RowBox[{"{", "}"}], ",", 
              RowBox[{"{", "}"}], ",", 
              RowBox[{"{", "}"}]}], "}"}]}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SubscriptBox["a", "1"], "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"Log", "[", 
               SubscriptBox["A", "1"], "]"}]}]}], ",", 
            RowBox[{
             SubscriptBox["a", "2"], "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"Log", "[", 
               SubscriptBox["A", "2"], "]"}]}]}], ",", 
            RowBox[{
             SubscriptBox["a", "3"], "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"Log", "[", 
               SubscriptBox["A", "3"], "]"}]}]}], ",", 
            RowBox[{
             SubscriptBox["a", "4"], "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"Log", "[", 
               SubscriptBox["A", "4"], "]"}]}]}], ",", 
            RowBox[{
             SubscriptBox["a", "5"], "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"Log", "[", 
               SubscriptBox["A", "5"], "]"}]}]}], ",", 
            RowBox[{"M", "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
            RowBox[{"\[HBar]", "\[Rule]", " ", 
             RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
         RowBox[{
          SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
          RowBox[{"Simplify", "[", 
           SuperscriptBox["E", "x"], "]"}]}]}], "/.", "rule1mo"}], ")"}]}], 
     ")"}], "/", "2"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.876297298717375*^9, 3.876297307292029*^9}, {
  3.876297341947405*^9, 3.8762973821430407`*^9}, {3.8762989258013783`*^9, 
  3.8762989895009537`*^9}, {3.876354782399158*^9, 3.876354789476259*^9}, {
  3.876356747813017*^9, 3.87635676442106*^9}, {3.883645335574772*^9, 
  3.883645347577982*^9}},
 CellLabel->
  "In[132]:=",ExpressionUUID->"19a36257-6de6-4ce9-8883-738c08a6f779"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "q", " ", 
   SubsuperscriptBox["A", "1", "2"]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SubscriptBox["A", "1"]}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{
  3.876297314055585*^9, 3.8762973741316032`*^9, {3.8762989519377193`*^9, 
   3.876298958907915*^9}, 3.8762989902604227`*^9, {3.876354783580963*^9, 
   3.876354789952488*^9}, {3.87635674888492*^9, 3.876356765003092*^9}, 
   3.8763591573888206`*^9, 3.8819834036195097`*^9, 3.8836453495957317`*^9},
 CellLabel->
  "Out[132]=",ExpressionUUID->"351627a5-89f8-4c74-af6d-072db59b8a36"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["two instantons", "Subsubsection",
 CellChangeTimes->{{3.8762995146194153`*^9, 
  3.8762995228441133`*^9}},ExpressionUUID->"a16c44ea-ae23-4f52-b675-\
7782f944ec31"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ZSU2inst", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"ZSU", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "2", "}"}], ",", 
          RowBox[{"{", "}"}]}], "}"}]}], "]"}], "+", 
      RowBox[{"ZSU", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", "}"}]}], "}"}]}], "]"}], "+", 
      RowBox[{"ZSU", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "2", "}"}]}], "}"}]}], "]"}], "+", 
      RowBox[{"ZSU", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], "]"}], "+", 
      RowBox[{"ZSU", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}]}], "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["a", "1"], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          SubscriptBox["A", "1"], "]"}]}]}], ",", 
       RowBox[{
        SubscriptBox["a", "2"], "\[Rule]", 
        RowBox[{"Log", "[", 
         SubscriptBox["A", "1"], "]"}]}], ",", 
       RowBox[{"\[HBar]", "\[Rule]", " ", 
        RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
    RowBox[{
     SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
     RowBox[{"Simplify", "[", 
      SuperscriptBox["E", "x"], "]"}]}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.876299531651617*^9, 3.876299548237667*^9}, 
   3.876299654967099*^9, {3.876302679003269*^9, 3.87630270832168*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"861ccc01-dcd0-4909-b5e0-a09b1a520b46"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["q", "4"], " ", 
   SubsuperscriptBox["A", "1", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", 
     RowBox[{"2", " ", "q"}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "2"]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"6", " ", "q"}], "+", 
        SuperscriptBox["q", "2"]}], ")"}], " ", 
      SubsuperscriptBox["A", "1", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "q"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["q", "2"]}]}], ")"}], " ", 
      SubsuperscriptBox["A", "1", "4"]}]}], ")"}]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], "4"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"q", "-", 
      SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"q", " ", 
       SubsuperscriptBox["A", "1", "2"]}]}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{3.87630271524275*^9, 3.876354809241355*^9, 
  3.8819834320068903`*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"5a2171f5-4c69-4646-8e6f-51077ca37c9f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ZSP2inst", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"ZSppe", "[", 
            RowBox[{"1", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "1", "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}]}], "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              SubscriptBox["a", "1"], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                SubscriptBox["A", "1"], "]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", "2"], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                SubscriptBox["A", "2"], "]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", "3"], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                SubscriptBox["A", "3"], "]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", "4"], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                SubscriptBox["A", "4"], "]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", "5"], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                SubscriptBox["A", "5"], "]"}]}]}], ",", 
             RowBox[{"M", "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
             RowBox[{"\[HBar]", "\[Rule]", " ", 
              RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
          RowBox[{
           SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
           RowBox[{"Simplify", "[", 
            SuperscriptBox["E", "x"], "]"}]}]}], "/.", "rule1pe"}], ")"}], 
       "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"ZSppe", "[", 
            RowBox[{"1", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "1", "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}]}], "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              SubscriptBox["a", "1"], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                SubscriptBox["A", "1"], "]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", "2"], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                SubscriptBox["A", "2"], "]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", "3"], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                SubscriptBox["A", "3"], "]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", "4"], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                SubscriptBox["A", "4"], "]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", "5"], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                SubscriptBox["A", "5"], "]"}]}]}], ",", 
             RowBox[{"M", "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
             RowBox[{"\[HBar]", "\[Rule]", " ", 
              RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
          RowBox[{
           SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
           RowBox[{"Simplify", "[", 
            SuperscriptBox["E", "x"], "]"}]}]}], "/.", "rule1pe"}], ")"}], 
       "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"ZSppe", "[", 
            RowBox[{"1", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "1", "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}]}], "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              SubscriptBox["a", "1"], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                SubscriptBox["A", "1"], "]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", "2"], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                SubscriptBox["A", "2"], "]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", "3"], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                SubscriptBox["A", "3"], "]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", "4"], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                SubscriptBox["A", "4"], "]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", "5"], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                SubscriptBox["A", "5"], "]"}]}]}], ",", 
             RowBox[{"M", "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
             RowBox[{"\[HBar]", "\[Rule]", " ", 
              RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
          RowBox[{
           SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
           RowBox[{"Simplify", "[", 
            SuperscriptBox["E", "x"], "]"}]}]}], "/.", "rule1pe"}], ")"}], 
       "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"ZSppe", "[", 
            RowBox[{"1", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "1", "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}]}], "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              SubscriptBox["a", "1"], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                SubscriptBox["A", "1"], "]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", "2"], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                SubscriptBox["A", "2"], "]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", "3"], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                SubscriptBox["A", "3"], "]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", "4"], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                SubscriptBox["A", "4"], "]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", "5"], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                SubscriptBox["A", "5"], "]"}]}]}], ",", 
             RowBox[{"M", "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
             RowBox[{"\[HBar]", "\[Rule]", " ", 
              RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
          RowBox[{
           SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
           RowBox[{"Simplify", "[", 
            SuperscriptBox["E", "x"], "]"}]}]}], "/.", "rule1pe"}], ")"}], 
       "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"ZSppe", "[", 
            RowBox[{"1", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "1", "}"}]}], "}"}]}], "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              SubscriptBox["a", "1"], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                SubscriptBox["A", "1"], "]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", "2"], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                SubscriptBox["A", "2"], "]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", "3"], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                SubscriptBox["A", "3"], "]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", "4"], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                SubscriptBox["A", "4"], "]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", "5"], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                SubscriptBox["A", "5"], "]"}]}]}], ",", 
             RowBox[{"M", "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
             RowBox[{"\[HBar]", "\[Rule]", " ", 
              RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
          RowBox[{
           SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
           RowBox[{"Simplify", "[", 
            SuperscriptBox["E", "x"], "]"}]}]}], "/.", "rule1pe"}], ")"}], 
       "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"ZSpme", "[", 
            RowBox[{"1", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}]}], "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              SubscriptBox["a", "1"], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                SubscriptBox["A", "1"], "]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", "2"], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                SubscriptBox["A", "2"], "]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", "3"], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                SubscriptBox["A", "3"], "]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", "4"], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                SubscriptBox["A", "4"], "]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", "5"], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                SubscriptBox["A", "5"], "]"}]}]}], ",", 
             RowBox[{"M", "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
             RowBox[{"\[HBar]", "\[Rule]", " ", 
              RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
          RowBox[{
           SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
           RowBox[{"Simplify", "[", 
            SuperscriptBox["E", "x"], "]"}]}]}], "/.", "rule1me"}], ")"}]}], 
      ")"}], "/", "2"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{
      RowBox[{
       SubscriptBox["A", "1"], ">", "0"}], "&&", 
      RowBox[{"q", ">", "0"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8763002092950373`*^9, 3.8763002688108797`*^9}, {
  3.876300538350834*^9, 3.876300551059778*^9}, {3.876300603212756*^9, 
  3.876300642094462*^9}, {3.876357005693469*^9, 3.876357011303618*^9}, {
  3.876357116883698*^9, 3.876357117023253*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"28508115-488a-4663-b8fc-58d66f710b50"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["q", "4"], " ", 
   SubsuperscriptBox["A", "1", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", 
     RowBox[{"2", " ", "q"}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "2"]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"6", " ", "q"}], "+", 
        SuperscriptBox["q", "2"]}], ")"}], " ", 
      SubsuperscriptBox["A", "1", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "q"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["q", "2"]}]}], ")"}], " ", 
      SubsuperscriptBox["A", "1", "4"]}]}], ")"}]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], "4"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SqrtBox["q"], "-", 
      SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SqrtBox["q"], "+", 
      SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       SqrtBox["q"], " ", 
       SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SqrtBox["q"], " ", 
       SubscriptBox["A", "1"]}]}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{{3.876300228953714*^9, 3.8763002346770067`*^9}, 
   3.876300273878688*^9, 3.876300589028906*^9, {3.876300622774666*^9, 
   3.876300643821759*^9}, 3.8763023593175077`*^9, 3.876302771292704*^9, 
   3.876302883458407*^9, 3.8763548184109783`*^9, {3.876356983035228*^9, 
   3.8763570120525923`*^9}, 3.876357117619182*^9, 3.881983414219235*^9, 
   3.883650205568239*^9, 3.884049999506136*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"3ac32683-778c-4f09-b690-3997b8a1370f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSU2inst", "-", "ZSP2inst"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8763570940836163`*^9, 3.876357125763308*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"68162420-591f-40c9-8a0d-3d4a8ea46c55"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.876357126233242*^9, 3.881983435343052*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"16d3a41f-4967-4129-bf1c-751b48c778b4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["three instantons", "Subsubsection",
 CellChangeTimes->{{3.8763570512118797`*^9, 
  3.876357060117959*^9}},ExpressionUUID->"83bc004c-43b1-4df5-9493-\
1a97aa555e4c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSU3inst", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"ZSU", "[", 
         RowBox[{"2", ",", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]", ",", "\[Mu]"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Lambda]", ",", 
          RowBox[{"IntegerPartitions", "[", "k", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Mu]", ",", 
          RowBox[{"IntegerPartitions", "[", 
           RowBox[{"3", "-", "k"}], "]"}]}], "}"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["a", "1"], "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"Log", "[", 
           SubscriptBox["A", "1"], "]"}]}]}], ",", 
        RowBox[{
         SubscriptBox["a", "2"], "\[Rule]", 
         RowBox[{"Log", "[", 
          SubscriptBox["A", "1"], "]"}]}], ",", 
        RowBox[{"\[HBar]", "\[Rule]", " ", 
         RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
     RowBox[{
      SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
      RowBox[{"Simplify", "[", 
       SuperscriptBox["E", "x"], "]"}]}]}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.876299531651617*^9, 3.876299548237667*^9}, 
   3.876299654967099*^9, {3.876302679003269*^9, 3.87630270832168*^9}, {
   3.876357194662678*^9, 3.876357257911256*^9}, {3.8763577965064898`*^9, 
   3.876357808315292*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"79223b74-8d2e-4937-9c67-b68512e884fb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSp3inst", "=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"ZSppo", "[", 
              RowBox[{"1", ",", 
               RowBox[{"{", 
                RowBox[{
                "\[Mu]", ",", "\[Nu]", ",", "\[Rho]", ",", "\[Lambda]", ",", 
                 "\[Sigma]"}], "}"}]}], "]"}], "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                SubscriptBox["a", "1"], "\[Rule]", 
                RowBox[{"-", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["A", "1"], "]"}]}]}], ",", 
               RowBox[{
                SubscriptBox["a", "2"], "\[Rule]", 
                RowBox[{"-", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["A", "2"], "]"}]}]}], ",", 
               RowBox[{
                SubscriptBox["a", "3"], "\[Rule]", 
                RowBox[{"-", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["A", "3"], "]"}]}]}], ",", 
               RowBox[{
                SubscriptBox["a", "4"], "\[Rule]", 
                RowBox[{"-", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["A", "4"], "]"}]}]}], ",", 
               RowBox[{
                SubscriptBox["a", "5"], "\[Rule]", 
                RowBox[{"-", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["A", "5"], "]"}]}]}], ",", 
               RowBox[{"M", "\[Rule]", 
                RowBox[{"-", 
                 RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
               RowBox[{"\[HBar]", "\[Rule]", " ", 
                RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
            RowBox[{
             SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
             RowBox[{"Simplify", "[", 
              SuperscriptBox["E", "x"], "]"}]}]}], "/.", "rule1po"}], ")"}], 
         "+", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"ZSpmo", "[", 
              RowBox[{"1", ",", 
               RowBox[{"{", 
                RowBox[{
                "\[Mu]", ",", "\[Nu]", ",", "\[Rho]", ",", "\[Lambda]", ",", 
                 "\[Sigma]"}], "}"}]}], "]"}], "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                SubscriptBox["a", "1"], "\[Rule]", 
                RowBox[{"-", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["A", "1"], "]"}]}]}], ",", 
               RowBox[{
                SubscriptBox["a", "2"], "\[Rule]", 
                RowBox[{"-", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["A", "2"], "]"}]}]}], ",", 
               RowBox[{
                SubscriptBox["a", "3"], "\[Rule]", 
                RowBox[{"-", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["A", "3"], "]"}]}]}], ",", 
               RowBox[{
                SubscriptBox["a", "4"], "\[Rule]", 
                RowBox[{"-", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["A", "4"], "]"}]}]}], ",", 
               RowBox[{
                SubscriptBox["a", "5"], "\[Rule]", 
                RowBox[{"-", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["A", "5"], "]"}]}]}], ",", 
               RowBox[{"M", "\[Rule]", 
                RowBox[{"-", 
                 RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
               RowBox[{"\[HBar]", "\[Rule]", " ", 
                RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
            RowBox[{
             SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
             RowBox[{"Simplify", "[", 
              SuperscriptBox["E", "x"], "]"}]}]}], "/.", "rule1mo"}], ")"}]}],
         ")"}], "/", "2"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "0", ",", 
        RowBox[{"1", "-", "i"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "0", ",", 
        RowBox[{"1", "-", "i", "-", "j"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "0", ",", 
        RowBox[{"1", "-", "i", "-", "j", "-", "k"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Mu]", ",", 
        RowBox[{"IntegerPartitions", "[", "i", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Nu]", ",", 
        RowBox[{"IntegerPartitions", "[", "j", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Rho]", ",", 
        RowBox[{"IntegerPartitions", "[", "k", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Lambda]", ",", 
        RowBox[{"IntegerPartitions", "[", "l", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Sigma]", ",", 
        RowBox[{"IntegerPartitions", "[", 
         RowBox[{"1", "-", "i", "-", "j", "-", "k", "-", "l"}], "]"}]}], 
       "}"}]}], "]"}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.876357501502351*^9, 3.876357670152783*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"75ed30ac-3e8a-43a5-8f0a-6e6c344e45e9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSU3inst", "-", "ZSp3inst"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.876357685391322*^9, 3.876357697645525*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"5b18c8ef-fca9-4b53-8a8b-7eb4225d0464"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.876357693665354*^9, 3.8763577487942*^9, 
  3.876357817047715*^9, 3.87635919041953*^9, 3.881983969424263*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"048a21b1-bc91-47d9-84d2-7255b36f62d1"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["qq - character", "Subsection",
 CellChangeTimes->{{3.876425387115704*^9, 
  3.876425397155253*^9}},ExpressionUUID->"3a8c7c24-7cfd-464c-aa6a-\
4236c38a00d0"],

Cell[CellGroupData[{

Cell["definitions", "Subsubsection",
 CellChangeTimes->{{3.8836349525696697`*^9, 
  3.883634959701099*^9}},ExpressionUUID->"86b59f3f-2524-4dc3-8f94-\
98252eba7e68"],

Cell[BoxData[
 RowBox[{
  RowBox[{"YCpo", "[", 
   RowBox[{"M_", ",", "\[Lambda]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Sh", "[", 
      RowBox[{"M", "+", "\[HBar]"}], "]"}], 
     RowBox[{
      RowBox[{"Sh", "[", 
       RowBox[{"M", "-", "\[HBar]"}], "]"}], "/", 
      RowBox[{
       RowBox[{"Sh", "[", "M", "]"}], "^", "2"}]}], 
     RowBox[{
      RowBox[{
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Sh", "[", 
           RowBox[{
            SubscriptBox["a", "i"], "+", "M", "+", 
            RowBox[{"c", "[", "x", "]"}]}], "]"}], 
          RowBox[{"Sh", "[", 
           RowBox[{
            SubscriptBox["a", "i"], "-", "M", "+", 
            RowBox[{"c", "[", "x", "]"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "\[Lambda]", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", 
           RowBox[{"A", "[", 
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], "/", 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Sh", "[", 
           RowBox[{
            SubscriptBox["a", "i"], "+", "M", "+", 
            RowBox[{"c", "[", "x", "]"}]}], "]"}], 
          RowBox[{"Sh", "[", 
           RowBox[{
            SubscriptBox["a", "i"], "-", "M", "+", 
            RowBox[{"c", "[", "x", "]"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "\[Lambda]", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", 
           RowBox[{"R", "[", 
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], "/", 
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Sh", "[", 
          RowBox[{"M", "+", 
           SubscriptBox["a", "i"]}], "]"}], 
         RowBox[{"Sh", "[", 
          RowBox[{"M", "-", 
           SubscriptBox["a", "i"]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "\[Lambda]", "]"}]}], "}"}]}], "]"}]}]}], "//.",
     "trans"}], "//", "TrigToExp"}]}]], "Input",
 CellChangeTimes->{{3.83643259012764*^9, 3.836432615828361*^9}, {
  3.836443326371807*^9, 3.836443428125041*^9}, {3.876524503868697*^9, 
  3.8765245042163982`*^9}, {3.8765246843183737`*^9, 3.8765246847924967`*^9}, {
  3.8765247188562183`*^9, 3.87652476601551*^9}, {3.8765319972245626`*^9, 
  3.87653199899644*^9}, {3.876536706232608*^9, 3.876536752606011*^9}, {
  3.878260805867647*^9, 3.878260806406831*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"96a1fa3a-fad9-41ec-ad2d-d9a56dbe4a5b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"YCpe", "[", 
   RowBox[{"M_", ",", "\[Lambda]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Sh", "[", 
          RowBox[{
           SubscriptBox["a", "i"], "+", "M", "+", 
           RowBox[{"c", "[", "x", "]"}]}], "]"}], 
         RowBox[{"Sh", "[", 
          RowBox[{
           SubscriptBox["a", "i"], "-", "M", "+", 
           RowBox[{"c", "[", "x", "]"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "\[Lambda]", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"A", "[", 
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], "/", 
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Sh", "[", 
          RowBox[{
           SubscriptBox["a", "i"], "+", "M", "+", 
           RowBox[{"c", "[", "x", "]"}]}], "]"}], 
         RowBox[{"Sh", "[", 
          RowBox[{
           SubscriptBox["a", "i"], "-", "M", "+", 
           RowBox[{"c", "[", "x", "]"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "\[Lambda]", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"R", "[", 
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], "/", 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Sh", "[", 
         RowBox[{"M", "+", 
          SubscriptBox["a", "i"]}], "]"}], 
        RowBox[{"Sh", "[", 
         RowBox[{"M", "-", 
          SubscriptBox["a", "i"]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "\[Lambda]", "]"}]}], "}"}]}], "]"}]}], "//.",
     "trans"}], "//", "TrigToExp"}]}]], "Input",
 CellChangeTimes->{{3.87653159389471*^9, 3.876531598834132*^9}, 
   3.876532003705722*^9, 3.876536761490992*^9, {3.8782608115407963`*^9, 
   3.878260811660372*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"6741fd82-11b5-4f79-bf99-401b52f5dba0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"YCmo", "[", 
   RowBox[{"M_", ",", "\[Lambda]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Ch", "[", 
      RowBox[{"M", "+", "\[HBar]"}], "]"}], 
     RowBox[{
      RowBox[{"Ch", "[", 
       RowBox[{"M", "-", "\[HBar]"}], "]"}], "/", 
      RowBox[{
       RowBox[{"Ch", "[", "M", "]"}], "^", "2"}]}], 
     RowBox[{
      RowBox[{
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Sh", "[", 
           RowBox[{
            SubscriptBox["a", "i"], "+", "M", "+", 
            RowBox[{"c", "[", "x", "]"}]}], "]"}], 
          RowBox[{"Sh", "[", 
           RowBox[{
            SubscriptBox["a", "i"], "-", "M", "+", 
            RowBox[{"c", "[", "x", "]"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "\[Lambda]", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", 
           RowBox[{"A", "[", 
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], "/", 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Sh", "[", 
           RowBox[{
            SubscriptBox["a", "i"], "+", "M", "+", 
            RowBox[{"c", "[", "x", "]"}]}], "]"}], 
          RowBox[{"Sh", "[", 
           RowBox[{
            SubscriptBox["a", "i"], "-", "M", "+", 
            RowBox[{"c", "[", "x", "]"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "\[Lambda]", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", 
           RowBox[{"R", "[", 
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], "/", 
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Sh", "[", 
          RowBox[{"M", "+", 
           SubscriptBox["a", "i"]}], "]"}], 
         RowBox[{"Sh", "[", 
          RowBox[{"M", "-", 
           SubscriptBox["a", "i"]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "\[Lambda]", "]"}]}], "}"}]}], "]"}]}]}], "//.",
     "trans"}], "//", "TrigToExp"}]}]], "Input",
 CellChangeTimes->{{3.8765318683492393`*^9, 3.876531881513578*^9}, 
   3.8765320054421167`*^9, 3.876536766037076*^9, {3.878260815473526*^9, 
   3.878260815653768*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"cc14d548-161c-461c-957a-c77331447a8a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"YCme", "[", 
   RowBox[{"M_", ",", "\[Lambda]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Sh", "[", 
      RowBox[{
       RowBox[{"2", "M"}], "+", 
       RowBox[{"2", "\[HBar]"}]}], "]"}], 
     RowBox[{
      RowBox[{"Sh", "[", 
       RowBox[{
        RowBox[{"2", "M"}], "-", 
        RowBox[{"2", "\[HBar]"}]}], "]"}], "/", 
      RowBox[{
       RowBox[{"Sh", "[", 
        RowBox[{"2", "M"}], "]"}], "^", "2"}]}], 
     RowBox[{
      RowBox[{
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Sh", "[", 
           RowBox[{
            SubscriptBox["a", "i"], "+", "M", "+", 
            RowBox[{"c", "[", "x", "]"}]}], "]"}], 
          RowBox[{"Sh", "[", 
           RowBox[{
            SubscriptBox["a", "i"], "-", "M", "+", 
            RowBox[{"c", "[", "x", "]"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "\[Lambda]", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", 
           RowBox[{"A", "[", 
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], "/", 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Sh", "[", 
           RowBox[{
            SubscriptBox["a", "i"], "+", "M", "+", 
            RowBox[{"c", "[", "x", "]"}]}], "]"}], 
          RowBox[{"Sh", "[", 
           RowBox[{
            SubscriptBox["a", "i"], "-", "M", "+", 
            RowBox[{"c", "[", "x", "]"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "\[Lambda]", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", 
           RowBox[{"R", "[", 
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], "/", 
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Sh", "[", 
          RowBox[{"M", "+", 
           SubscriptBox["a", "i"]}], "]"}], 
         RowBox[{"Sh", "[", 
          RowBox[{"M", "-", 
           SubscriptBox["a", "i"]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "\[Lambda]", "]"}]}], "}"}]}], "]"}]}]}], "//.",
     "trans"}], "//", "TrigToExp", 
   RowBox[{"(*", 
    RowBox[{"with", " ", "one", " ", "less", " ", "integral"}], 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.8765318683492393`*^9, 3.876531881513578*^9}, {
   3.876531915925708*^9, 3.876531955143552*^9}, 3.8765320073937073`*^9, 
   3.876536770164158*^9, {3.87826082080695*^9, 3.8782608212111683`*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"dd2a004c-469e-45d5-9b07-1a42a17fa9c5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZD4D4p", "[", 
   RowBox[{"M_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Sh", "[", 
        RowBox[{"M", "+", 
         SubscriptBox["a", "i"]}], "]"}], 
       RowBox[{"Sh", "[", 
        RowBox[{"M", "-", 
         SubscriptBox["a", "i"]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], "//.", "trans"}], "//",
    "TrigToExp"}]}]], "Input",
 CellChangeTimes->{{3.876532484931683*^9, 3.876532510782775*^9}, {
  3.876532622109747*^9, 3.876532646449915*^9}, {3.878260825129422*^9, 
  3.878260825350263*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"24029b62-3bcc-4185-83c9-6ea3c43ef2c6"]
}, Closed]],

Cell[CellGroupData[{

Cell["zero instanton", "Subsubsection",
 CellChangeTimes->{{3.87653204114205*^9, 
  3.876532054387327*^9}},ExpressionUUID->"9fc0c5ab-4061-4c51-95f4-\
5c0ae202a070"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Y2A0A", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"m", " ", 
      RowBox[{"YSU2", "[", "0", "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["a", "1"], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          SubscriptBox["A", "1"], "]"}]}]}], ",", 
       RowBox[{
        SubscriptBox["a", "2"], "\[Rule]", 
        RowBox[{"Log", "[", 
         SubscriptBox["A", "1"], "]"}]}], ",", 
       RowBox[{"M", "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
       RowBox[{"\[HBar]", "\[Rule]", " ", 
        RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
    RowBox[{
     SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
     RowBox[{"Simplify", "[", 
      SuperscriptBox["E", "x"], "]"}]}]}], "//", "Simplify", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Y", " ", "operator", " ", "at", " ", "zero"}], "-", 
     RowBox[{"instanton", " ", "in", " ", "SU", 
      SubscriptBox[
       RowBox[{"(", "2", ")"}], "0"]}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.87653206180545*^9, 3.8765320633192463`*^9}, {
  3.876532103257217*^9, 3.876532109517243*^9}, {3.883635285328616*^9, 
  3.8836352884997597`*^9}, {3.883635466318171*^9, 3.883635473921349*^9}, {
  3.883635565854738*^9, 
  3.883635572170455*^9}},ExpressionUUID->"e1c8b255-f01e-4552-9971-\
218ac0ac56dd"],

Cell[BoxData[
 RowBox[{"1", "+", 
  SuperscriptBox["m", "2"], "-", 
  FractionBox["m", 
   SubscriptBox["A", "1"]], "-", 
  RowBox[{"m", " ", 
   SubscriptBox["A", "1"]}]}]], "Output",
 CellChangeTimes->{3.876532110528614*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"5bedef9c-8c95-468e-b872-c828bc230690"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"YSp0", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"m", " ", 
     RowBox[{"ZD4D4p", "[", 
      RowBox[{"M", ",", "1"}], "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["a", "1"], "\[Rule]", 
       RowBox[{"-", 
        RowBox[{"Log", "[", 
         SubscriptBox["A", "1"], "]"}]}]}], ",", 
      RowBox[{
       SubscriptBox["a", "2"], "\[Rule]", 
       RowBox[{"-", 
        RowBox[{"Log", "[", 
         SubscriptBox["A", "2"], "]"}]}]}], ",", 
      RowBox[{
       SubscriptBox["a", "3"], "\[Rule]", 
       RowBox[{"-", 
        RowBox[{"Log", "[", 
         SubscriptBox["A", "3"], "]"}]}]}], ",", 
      RowBox[{
       SubscriptBox["a", "4"], "\[Rule]", 
       RowBox[{"-", 
        RowBox[{"Log", "[", 
         SubscriptBox["A", "4"], "]"}]}]}], ",", 
      RowBox[{
       SubscriptBox["a", "5"], "\[Rule]", 
       RowBox[{"-", 
        RowBox[{"Log", "[", 
         SubscriptBox["A", "5"], "]"}]}]}], ",", 
      RowBox[{"M", "\[Rule]", 
       RowBox[{"-", 
        RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
      RowBox[{"\[HBar]", "\[Rule]", " ", 
       RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "//", "Simplify", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "defect", " ", "partition", " ", "function", " ", "at", " ", "zero"}], 
     "-", 
     RowBox[{"instanton", " ", "in", " ", "SU", 
      SubscriptBox[
       RowBox[{"(", "2", ")"}], "0"]}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.87653214732024*^9, 3.8765321696437407`*^9}, 
   3.876532699473737*^9, {3.883635586694001*^9, 3.8836355991655817`*^9}, {
   3.8836362027626553`*^9, 
   3.8836362099902277`*^9}},ExpressionUUID->"dbe747c1-56be-4def-bea4-\
b11eafd16876"],

Cell[BoxData[
 RowBox[{"1", "+", 
  SuperscriptBox["m", "2"], "-", 
  FractionBox["m", 
   SubscriptBox["A", "1"]], "-", 
  RowBox[{"m", " ", 
   SubscriptBox["A", "1"]}]}]], "Output",
 CellChangeTimes->{{3.876532163596963*^9, 3.876532172834772*^9}, 
   3.876532700740991*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"4114a8a6-de7d-47ac-8ca7-c97fef3f7bd6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["one instanton", "Subsubsection",
 CellChangeTimes->{{3.87653375132616*^9, 
  3.876533760052476*^9}},ExpressionUUID->"69dd73e4-e158-477c-a824-\
ddfc6a8c227e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"YSp1A", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"m", " ", 
           RowBox[{"ZD4D4p", "[", 
            RowBox[{"M", ",", "1"}], "]"}], 
           RowBox[{"YCpo", "[", 
            RowBox[{"M", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}]}], "]"}], 
           RowBox[{"ZSppo", "[", 
            RowBox[{"1", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SubscriptBox["a", "1"], "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"Log", "[", 
               SubscriptBox["A", "1"], "]"}]}]}], ",", 
            RowBox[{
             SubscriptBox["a", "2"], "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"Log", "[", 
               SubscriptBox["A", "2"], "]"}]}]}], ",", 
            RowBox[{
             SubscriptBox["a", "3"], "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"Log", "[", 
               SubscriptBox["A", "3"], "]"}]}]}], ",", 
            RowBox[{
             SubscriptBox["a", "4"], "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"Log", "[", 
               SubscriptBox["A", "4"], "]"}]}]}], ",", 
            RowBox[{
             SubscriptBox["a", "5"], "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"Log", "[", 
               SubscriptBox["A", "5"], "]"}]}]}], ",", 
            RowBox[{"M", "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
            RowBox[{"\[HBar]", "\[Rule]", " ", 
             RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
         RowBox[{
          SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
          RowBox[{"Simplify", "[", 
           SuperscriptBox["E", "x"], "]"}]}]}], "/.", "rule1po"}], ")"}], "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"m", " ", 
           RowBox[{"ZD4D4p", "[", 
            RowBox[{"M", ",", "1"}], "]"}], 
           RowBox[{"YCmo", "[", 
            RowBox[{"M", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}]}], "]"}], 
           RowBox[{"ZSpmo", "[", 
            RowBox[{"1", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SubscriptBox["a", "1"], "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"Log", "[", 
               SubscriptBox["A", "1"], "]"}]}]}], ",", 
            RowBox[{
             SubscriptBox["a", "2"], "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"Log", "[", 
               SubscriptBox["A", "2"], "]"}]}]}], ",", 
            RowBox[{
             SubscriptBox["a", "3"], "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"Log", "[", 
               SubscriptBox["A", "3"], "]"}]}]}], ",", 
            RowBox[{
             SubscriptBox["a", "4"], "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"Log", "[", 
               SubscriptBox["A", "4"], "]"}]}]}], ",", 
            RowBox[{
             SubscriptBox["a", "5"], "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"Log", "[", 
               SubscriptBox["A", "5"], "]"}]}]}], ",", 
            RowBox[{"M", "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
            RowBox[{"\[HBar]", "\[Rule]", " ", 
             RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
         RowBox[{
          SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
          RowBox[{"Simplify", "[", 
           SuperscriptBox["E", "x"], "]"}]}]}], "/.", "rule1mo"}], ")"}]}], 
     ")"}], "/", "2"}], "//", "Simplify", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "defect", " ", "partition", " ", "function", " ", "at", " ", "1"}], "-", 
     
     RowBox[{"instanton", " ", "level", " ", "in", " ", "Sp", 
      SubscriptBox[
       RowBox[{"(", "1", ")"}], "0"], " ", "theory"}]}], "*)"}]}]}]], "Input",\

 CellChangeTimes->{{3.87653402211649*^9, 3.876534031928568*^9}, {
  3.876534068487762*^9, 3.876534087772942*^9}, {3.876534248222208*^9, 
  3.8765342932687597`*^9}, {3.876534339240885*^9, 3.876534363930722*^9}, {
  3.883642976265272*^9, 
  3.883643025959482*^9}},ExpressionUUID->"631e1268-de0b-41c1-87f8-\
8129e8f60349"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"m", "-", 
      SubscriptBox["A", "1"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"m", " ", 
       SubscriptBox["A", "1"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "m"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["m", "2"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q", "+", 
         RowBox[{
          SuperscriptBox["m", "4"], " ", "q"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["m", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "q", "+", 
            SuperscriptBox["q", "2"]}], ")"}]}]}], ")"}], " ", 
       SubscriptBox["A", "1"]}], "-", 
      RowBox[{"m", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["m", "2"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
       SubsuperscriptBox["A", "1", "2"]}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "m"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "m"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SubscriptBox["A", "1"]}], ")"}], "2"]}]]}]], "Output",
 CellChangeTimes->{{3.8765340844492598`*^9, 3.876534088451776*^9}, {
   3.876534274572936*^9, 3.876534295104824*^9}, {3.87653434529996*^9, 
   3.8765343682983923`*^9}, 3.8765367776490917`*^9, 3.8836429977256327`*^9},
 CellLabel->
  "Out[127]=",ExpressionUUID->"0c0c9c85-ac5f-4423-ba7d-91505f4ce30e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Y2A", "[", "1", "]"}], "+", 
   RowBox[{"Y2Ainv", "[", "1", "]"}], "+", "YSp1A"}], "//", "Simplify", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"extra", " ", "factor", " ", "in", " ", "the", " ", "Sp", 
     RowBox[{"(", "1", ")"}], " ", "qq"}], "-", "character"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.876540760550255*^9, 3.876540768006403*^9}, {
  3.883642937031468*^9, 3.8836429735634413`*^9}, {3.883643010183668*^9, 
  3.883643038269784*^9}},ExpressionUUID->"a1ecc31d-543f-4925-819c-\
51b9201b472a"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["m", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["m", "2"]}], ")"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["m", "2"]}], ")"}], "2"]]}]], "Output",
 CellChangeTimes->{3.876540768489502*^9, 3.883643004541037*^9},
 CellLabel->
  "Out[128]=",ExpressionUUID->"d9702cd3-ff97-46c4-868a-301ab0c76b65"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["two instantons", "Subsubsection",
 CellChangeTimes->{{3.876538160236383*^9, 
  3.876538168574767*^9}},ExpressionUUID->"42024d58-7c90-4d36-ae11-\
fcecd69a3a97"],

Cell[BoxData[
 RowBox[{
  RowBox[{"YCme0", "[", "M_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Sh", "[", 
       RowBox[{
        RowBox[{"2", "M"}], "+", 
        RowBox[{"2", "\[HBar]"}]}], "]"}]}], 
     RowBox[{
      RowBox[{"Sh", "[", 
       RowBox[{
        RowBox[{"2", "M"}], "-", 
        RowBox[{"2", "\[HBar]"}]}], "]"}], "/", 
      RowBox[{
       RowBox[{"Sh", "[", 
        RowBox[{"2", "M"}], "]"}], "^", "2"}]}]}], "//.", "trans"}], "//", 
   "TrigToExp", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Y", "-", 
      RowBox[{"operator", " ", "at", " ", "2"}], "-", 
      RowBox[{"instanton", " ", "in", " ", 
       RowBox[{"(", 
        RowBox[{"even", ",", "-"}], ")"}], " ", "sector"}]}], ",", " ", 
     RowBox[{"(", "2.34", ")"}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.876538792901335*^9, 3.876538830456255*^9}, {
   3.8836489151850233`*^9, 3.883648960642857*^9}, {3.8836490412487698`*^9, 
   3.883649041394124*^9}, 3.883649086397167*^9},
 CellLabel->"In[44]:=",ExpressionUUID->"1977c741-81a2-40bc-a157-ad277f19643c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Pre2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sh", "[", 
        RowBox[{
         RowBox[{"2", "M"}], "+", "\[HBar]"}], "]"}], 
       RowBox[{"Sh", "[", 
        RowBox[{
         RowBox[{"2", "M"}], "-", "\[HBar]"}], "]"}], 
       RowBox[{
        RowBox[{"Sh", "[", 
         RowBox[{"2", "M"}], "]"}], "^", "2"}], 
       RowBox[{
        RowBox[{"Sh", "[", 
         RowBox[{"M", "+", 
          SubscriptBox["a", "1"]}], "]"}], "^", "2"}], 
       RowBox[{
        RowBox[{"Sh", "[", 
         RowBox[{"M", "-", 
          SubscriptBox["a", "1"]}], "]"}], "^", "2"}]}], ")"}]}], "//.", 
    "trans"}], "//", "TrigToExp", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"prefactor", " ", "before", " ", 
      RowBox[{"1", "/", "Y"}]}], ",", " ", 
     RowBox[{"(", "2.36", ")"}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.8765490814736233`*^9, 3.876549090279813*^9}, {
   3.8765491289931307`*^9, 3.876549156084578*^9}, {3.883643559896199*^9, 
   3.883643565233605*^9}, {3.883643732022891*^9, 3.883643750335719*^9}, 
   3.884052413769113*^9},
 CellLabel->"In[35]:=",ExpressionUUID->"b557d076-87c5-44bc-a82a-cdc0df743638"],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", "M"}]]}], "+", 
      SuperscriptBox["\[ExponentialE]", "M"]}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "M"}], "-", "\[HBar]"}], ")"}]}]], "-", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "M"}], "+", "\[HBar]"}], ")"}]}]]}], ")"}],
    " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "M"}], "-", "\[HBar]"}], ")"}]}]]}], "+", 
     
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "M"}], "+", "\[HBar]"}], ")"}]}]]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"M", "-", 
          SubscriptBox["a", "1"]}], ")"}]}]], "-", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "M"}], "+", 
          SubscriptBox["a", "1"]}], ")"}]}]]}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "M"}], "-", 
           SubscriptBox["a", "1"]}], ")"}]}]]}], "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"M", "+", 
          SubscriptBox["a", "1"]}], ")"}]}]]}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{3.876549163591901*^9, 3.883634187594034*^9, 
  3.8836437517339087`*^9, 3.8840519951740503`*^9, 3.8840524153663054`*^9, 
  3.8840538934922256`*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"65339dc4-def0-4bdf-a2f5-140dbceaad79"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"YSp2inst", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"m", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"ZD4D4p", "[", 
              RowBox[{"M", ",", "1"}], "]"}], 
             RowBox[{"YCpe", "[", 
              RowBox[{"M", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "1", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}]}], "}"}]}], "]"}], " ", 
             RowBox[{"ZSppe", "[", 
              RowBox[{"1", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "1", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               SubscriptBox["a", "1"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "1"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "2"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "2"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "3"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "3"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "4"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "4"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "5"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "5"], "]"}]}]}], ",", 
              RowBox[{"M", "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
              RowBox[{"\[HBar]", "\[Rule]", " ", 
               RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
           RowBox[{
            SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
            RowBox[{"Simplify", "[", 
             SuperscriptBox["E", "x"], "]"}]}]}], "/.", "rule1pe"}], ")"}], 
        "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"ZD4D4p", "[", 
              RowBox[{"M", ",", "1"}], "]"}], 
             RowBox[{"YCpe", "[", 
              RowBox[{"M", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "1", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}]}], "}"}]}], "]"}], 
             RowBox[{"ZSppe", "[", 
              RowBox[{"1", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "1", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               SubscriptBox["a", "1"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "1"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "2"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "2"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "3"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "3"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "4"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "4"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "5"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "5"], "]"}]}]}], ",", 
              RowBox[{"M", "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
              RowBox[{"\[HBar]", "\[Rule]", " ", 
               RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
           RowBox[{
            SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
            RowBox[{"Simplify", "[", 
             SuperscriptBox["E", "x"], "]"}]}]}], "/.", "rule1pe"}], ")"}], 
        "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"ZD4D4p", "[", 
              RowBox[{"M", ",", "1"}], "]"}], 
             RowBox[{"YCpe", "[", 
              RowBox[{"M", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "1", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}]}], "}"}]}], "]"}], 
             RowBox[{"ZSppe", "[", 
              RowBox[{"1", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "1", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               SubscriptBox["a", "1"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "1"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "2"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "2"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "3"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "3"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "4"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "4"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "5"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "5"], "]"}]}]}], ",", 
              RowBox[{"M", "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
              RowBox[{"\[HBar]", "\[Rule]", " ", 
               RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
           RowBox[{
            SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
            RowBox[{"Simplify", "[", 
             SuperscriptBox["E", "x"], "]"}]}]}], "/.", "rule1pe"}], ")"}], 
        "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"ZD4D4p", "[", 
              RowBox[{"M", ",", "1"}], "]"}], 
             RowBox[{"YCpe", "[", 
              RowBox[{"M", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "1", "}"}], ",", 
                 RowBox[{"{", "}"}]}], "}"}]}], "]"}], 
             RowBox[{"ZSppe", "[", 
              RowBox[{"1", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "1", "}"}], ",", 
                 RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               SubscriptBox["a", "1"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "1"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "2"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "2"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "3"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "3"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "4"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "4"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "5"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "5"], "]"}]}]}], ",", 
              RowBox[{"M", "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
              RowBox[{"\[HBar]", "\[Rule]", " ", 
               RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
           RowBox[{
            SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
            RowBox[{"Simplify", "[", 
             SuperscriptBox["E", "x"], "]"}]}]}], "/.", "rule1pe"}], ")"}], 
        "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"ZD4D4p", "[", 
              RowBox[{"M", ",", "1"}], "]"}], 
             RowBox[{"YCpe", "[", 
              RowBox[{"M", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "1", "}"}]}], "}"}]}], "]"}], 
             RowBox[{"ZSppe", "[", 
              RowBox[{"1", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "1", "}"}]}], "}"}]}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               SubscriptBox["a", "1"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "1"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "2"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "2"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "3"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "3"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "4"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "4"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "5"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "5"], "]"}]}]}], ",", 
              RowBox[{"M", "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
              RowBox[{"\[HBar]", "\[Rule]", " ", 
               RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
           RowBox[{
            SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
            RowBox[{"Simplify", "[", 
             SuperscriptBox["E", "x"], "]"}]}]}], "/.", "rule1pe"}], ")"}], 
        "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Pre2", " ", 
             RowBox[{
              RowBox[{"ZD4D4p", "[", 
               RowBox[{"M", ",", "1"}], "]"}], "/", 
              RowBox[{"YCpe", "[", 
               RowBox[{"M", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"{", "}"}], ",", 
                  RowBox[{"{", "}"}], ",", 
                  RowBox[{"{", "}"}], ",", 
                  RowBox[{"{", "}"}], ",", 
                  RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], 
             RowBox[{"ZSppe", "[", 
              RowBox[{"1", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               SubscriptBox["a", "1"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "1"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "2"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "2"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "3"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "3"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "4"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "4"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "5"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "5"], "]"}]}]}], ",", 
              RowBox[{"M", "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
              RowBox[{"\[HBar]", "\[Rule]", " ", 
               RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
           RowBox[{
            SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
            RowBox[{"Simplify", "[", 
             SuperscriptBox["E", "x"], "]"}]}]}], "/.", "rule1pe"}], ")"}], 
        "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"ZD4D4p", "[", 
              RowBox[{"M", ",", "1"}], "]"}], 
             RowBox[{"YCme0", "[", "M", "]"}], 
             RowBox[{"ZSpme", "[", 
              RowBox[{"1", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               SubscriptBox["a", "1"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "1"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "2"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "2"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "3"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "3"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "4"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "4"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "5"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "5"], "]"}]}]}], ",", 
              RowBox[{"M", "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
              RowBox[{"\[HBar]", "\[Rule]", " ", 
               RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
           RowBox[{
            SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
            RowBox[{"Simplify", "[", 
             SuperscriptBox["E", "x"], "]"}]}]}], "/.", "rule1me"}], ")"}]}], 
       ")"}], "/", "2"}]}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{
      RowBox[{
       SubscriptBox["A", "1"], ">", "0"}], "&&", 
      RowBox[{"q", ">", "0"}]}]}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "defect", " ", "partition", " ", "function", " ", "at", " ", "2"}], "-", 
    RowBox[{"instanton", " ", "in", " ", "Sp", 
     SubscriptBox[
      RowBox[{"(", "1", ")"}], "0"]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.8763002092950373`*^9, 3.8763002688108797`*^9}, {
   3.876300538350834*^9, 3.876300551059778*^9}, {3.876300603212756*^9, 
   3.876300642094462*^9}, {3.876357005693469*^9, 3.876357011303618*^9}, {
   3.876357116883698*^9, 3.876357117023253*^9}, {3.876538597876905*^9, 
   3.876538673887265*^9}, {3.8765388380152597`*^9, 3.8765388576322603`*^9}, 
   3.8765389211313457`*^9, {3.876538975695066*^9, 3.876538984560196*^9}, {
   3.876539993766014*^9, 3.876539995632319*^9}, {3.8765400793219852`*^9, 
   3.876540080435152*^9}, 3.87654133671611*^9, {3.876541383504244*^9, 
   3.876541383763476*^9}, {3.8765491846932592`*^9, 3.876549203034299*^9}, {
   3.8765493611937513`*^9, 3.8765493621274767`*^9}, {3.876549724663043*^9, 
   3.8765497259893427`*^9}, {3.8836490269517107`*^9, 3.883649051289936*^9}, {
   3.883649082143158*^9, 3.8836490827754917`*^9}},
 CellLabel->
  "In[135]:=",ExpressionUUID->"6d59da46-f1a7-451f-8f04-fd100644796b"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"q", " ", 
      SubsuperscriptBox["A", "1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["m", "2"]}], ")"}], " ", 
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]}], "-", 
        RowBox[{"m", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["m", "2"]}], ")"}], "2"], " ", 
         SuperscriptBox["q", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"3", " ", "q"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["q", "3"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "4"]}]}], ")"}], " ", 
         SubscriptBox["A", "1"]}], "+", 
        RowBox[{"q", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["q", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "q"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["q", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "6"], " ", 
            SuperscriptBox["q", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "q"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["q", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              SuperscriptBox["q", "2"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "3"]}], "+", 
              SuperscriptBox["q", "4"], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["q", "6"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              SuperscriptBox["q", "2"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "3"]}], "+", 
              SuperscriptBox["q", "4"], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["q", "6"]}]}], ")"}]}]}], ")"}], " ", 
         SubsuperscriptBox["A", "1", "2"]}], "-", 
        RowBox[{"m", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["m", "2"]}], ")"}], "2"], " ", "q", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"4", " ", "q"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "3"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["q", "5"]}], "+", 
           SuperscriptBox["q", "6"]}], ")"}], " ", 
         SubsuperscriptBox["A", "1", "3"]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["q", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"6", " ", "q"}], "+", 
              SuperscriptBox["q", "2"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "6"], " ", 
            SuperscriptBox["q", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"6", " ", "q"}], "+", 
              SuperscriptBox["q", "2"]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "2"]}], "+", 
              SuperscriptBox["q", "3"], "+", 
              SuperscriptBox["q", "5"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "6"]}], "+", 
              SuperscriptBox["q", "8"]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["m", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "2"]}], "+", 
              SuperscriptBox["q", "3"], "+", 
              SuperscriptBox["q", "5"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "6"]}], "+", 
              SuperscriptBox["q", "8"]}], ")"}]}]}], ")"}], " ", 
         SubsuperscriptBox["A", "1", "4"]}], "-", 
        RowBox[{"m", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["m", "2"]}], ")"}], "2"], " ", "q", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"4", " ", "q"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "3"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["q", "5"]}], "+", 
           SuperscriptBox["q", "6"]}], ")"}], " ", 
         SubsuperscriptBox["A", "1", "5"]}], "+", 
        RowBox[{"q", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["q", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "q"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["q", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "6"], " ", 
            SuperscriptBox["q", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "q"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["q", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              SuperscriptBox["q", "2"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "3"]}], "+", 
              SuperscriptBox["q", "4"], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["q", "6"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              SuperscriptBox["q", "2"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "3"]}], "+", 
              SuperscriptBox["q", "4"], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["q", "6"]}]}], ")"}]}]}], ")"}], " ", 
         SubsuperscriptBox["A", "1", "6"]}], "-", 
        RowBox[{"m", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["m", "2"]}], ")"}], "2"], " ", 
         SuperscriptBox["q", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"3", " ", "q"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["q", "3"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "4"]}]}], ")"}], " ", 
         SubsuperscriptBox["A", "1", "7"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["m", "2"]}], ")"}], " ", 
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         SubsuperscriptBox["A", "1", "8"]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["m", "2"]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "q"}], ")"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SqrtBox["q"], "-", 
         SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SqrtBox["q"], "+", 
         SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          SqrtBox["q"], " ", 
          SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SqrtBox["q"], " ", 
          SubscriptBox["A", "1"]}]}], ")"}], "2"]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.8765388750252113`*^9, 3.876538941316258*^9, 
  3.876539005828971*^9, 3.876540008575493*^9, 3.8765401017214203`*^9, 
  3.876541410163848*^9, 3.876549307187722*^9, 3.876549404212597*^9, 
  3.8765497687629623`*^9, 3.883643998526207*^9, 3.883649155795463*^9},
 CellLabel->
  "Out[135]=",ExpressionUUID->"76068864-f957-41e7-ac31-4bc7d8a33c67"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Y2A", "[", "2", "]"}], "+", 
     RowBox[{"Y2Ainv", "[", "2", "]"}], "+", "YSp2inst"}], ")"}], "/", 
   "ZSP1inst"}], "//", "Simplify", 
  RowBox[{"(*", 
   RowBox[{
   "the", " ", "same", " ", "extra", " ", "factor", " ", "confirmed"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.876540356195162*^9, 3.876540368942877*^9}, {
  3.876549661127986*^9, 3.876549662589553*^9}, {3.876549765051612*^9, 
  3.876549765409449*^9}, {3.876551069845337*^9, 3.876551073520529*^9}, {
  3.883643954880427*^9, 3.8836439612976103`*^9}, {3.883645317794979*^9, 
  3.883645323200451*^9}, {3.883645362284251*^9, 3.883645365511333*^9}, {
  3.883645399038743*^9, 
  3.883645407251779*^9}},ExpressionUUID->"a72b3d24-7e34-4fce-9d7e-\
9de51e2e75e0"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["m", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["m", "2"]}], ")"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["m", "2"]}], ")"}], "2"]]}]], "Output",
 CellChangeTimes->{{3.876540359389834*^9, 3.876540369400106*^9}, 
   3.8765414498024187`*^9, 3.876549331570694*^9, 3.876549567515856*^9, 
   3.876549663378029*^9, 3.876549790876088*^9, 3.8765510747258263`*^9, 
   3.8836453134702597`*^9, 3.883645374766457*^9},
 CellLabel->
  "Out[133]=",ExpressionUUID->"94834b9f-d7d4-4689-891a-4640b8acd2e9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["three instantons", "Subsubsection",
 CellChangeTimes->{{3.883643207576911*^9, 
  3.883643213325426*^9}},ExpressionUUID->"f417fc6f-6672-448a-8b0e-\
400d11774a19"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"YSP3inst", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"m", " ", 
               RowBox[{"ZD4D4p", "[", 
                RowBox[{"M", ",", "1"}], "]"}], 
               RowBox[{"YCpo", "[", 
                RowBox[{"M", ",", 
                 RowBox[{"{", 
                  RowBox[{
                  "\[Mu]", ",", "\[Nu]", ",", "\[Rho]", ",", "\[Lambda]", ",",
                    "\[Sigma]"}], "}"}]}], "]"}], 
               RowBox[{"ZSppo", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"{", 
                  RowBox[{
                  "\[Mu]", ",", "\[Nu]", ",", "\[Rho]", ",", "\[Lambda]", ",",
                    "\[Sigma]"}], "}"}]}], "]"}]}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 SubscriptBox["a", "1"], "\[Rule]", 
                 RowBox[{"-", 
                  RowBox[{"Log", "[", 
                   SubscriptBox["A", "1"], "]"}]}]}], ",", 
                RowBox[{
                 SubscriptBox["a", "2"], "\[Rule]", 
                 RowBox[{"-", 
                  RowBox[{"Log", "[", 
                   SubscriptBox["A", "2"], "]"}]}]}], ",", 
                RowBox[{
                 SubscriptBox["a", "3"], "\[Rule]", 
                 RowBox[{"-", 
                  RowBox[{"Log", "[", 
                   SubscriptBox["A", "3"], "]"}]}]}], ",", 
                RowBox[{
                 SubscriptBox["a", "4"], "\[Rule]", 
                 RowBox[{"-", 
                  RowBox[{"Log", "[", 
                   SubscriptBox["A", "4"], "]"}]}]}], ",", 
                RowBox[{
                 SubscriptBox["a", "5"], "\[Rule]", 
                 RowBox[{"-", 
                  RowBox[{"Log", "[", 
                   SubscriptBox["A", "5"], "]"}]}]}], ",", 
                RowBox[{"M", "\[Rule]", 
                 RowBox[{"-", 
                  RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
                RowBox[{"\[HBar]", "\[Rule]", " ", 
                 RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
             RowBox[{
              SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
              RowBox[{"Simplify", "[", 
               SuperscriptBox["E", "x"], "]"}]}]}], "/.", "rule1po"}], ")"}], 
          "+", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"m", " ", 
               RowBox[{"ZD4D4p", "[", 
                RowBox[{"M", ",", "1"}], "]"}], 
               RowBox[{"YCmo", "[", 
                RowBox[{"M", ",", 
                 RowBox[{"{", 
                  RowBox[{
                  "\[Mu]", ",", "\[Nu]", ",", "\[Rho]", ",", "\[Lambda]", ",",
                    "\[Sigma]"}], "}"}]}], "]"}], 
               RowBox[{"ZSpmo", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"{", 
                  RowBox[{
                  "\[Mu]", ",", "\[Nu]", ",", "\[Rho]", ",", "\[Lambda]", ",",
                    "\[Sigma]"}], "}"}]}], "]"}]}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 SubscriptBox["a", "1"], "\[Rule]", 
                 RowBox[{"-", 
                  RowBox[{"Log", "[", 
                   SubscriptBox["A", "1"], "]"}]}]}], ",", 
                RowBox[{
                 SubscriptBox["a", "2"], "\[Rule]", 
                 RowBox[{"-", 
                  RowBox[{"Log", "[", 
                   SubscriptBox["A", "2"], "]"}]}]}], ",", 
                RowBox[{
                 SubscriptBox["a", "3"], "\[Rule]", 
                 RowBox[{"-", 
                  RowBox[{"Log", "[", 
                   SubscriptBox["A", "3"], "]"}]}]}], ",", 
                RowBox[{
                 SubscriptBox["a", "4"], "\[Rule]", 
                 RowBox[{"-", 
                  RowBox[{"Log", "[", 
                   SubscriptBox["A", "4"], "]"}]}]}], ",", 
                RowBox[{
                 SubscriptBox["a", "5"], "\[Rule]", 
                 RowBox[{"-", 
                  RowBox[{"Log", "[", 
                   SubscriptBox["A", "5"], "]"}]}]}], ",", 
                RowBox[{"M", "\[Rule]", 
                 RowBox[{"-", 
                  RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
                RowBox[{"\[HBar]", "\[Rule]", " ", 
                 RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
             RowBox[{
              SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
              RowBox[{"Simplify", "[", 
               SuperscriptBox["E", "x"], "]"}]}]}], "/.", "rule1mo"}], 
           ")"}]}], ")"}], "/", "2"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", 
         RowBox[{"1", "-", "i"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", 
         RowBox[{"1", "-", "i", "-", "j"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", 
         RowBox[{"1", "-", "i", "-", "j", "-", "k"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Mu]", ",", 
         RowBox[{"IntegerPartitions", "[", "i", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Nu]", ",", 
         RowBox[{"IntegerPartitions", "[", "j", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Rho]", ",", 
         RowBox[{"IntegerPartitions", "[", "k", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]", ",", 
         RowBox[{"IntegerPartitions", "[", "l", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Sigma]", ",", 
         RowBox[{"IntegerPartitions", "[", 
          RowBox[{"1", "-", "i", "-", "j", "-", "k", "-", "l"}], "]"}]}], 
        "}"}]}], "]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"m", " ", "Pre2", " ", 
             RowBox[{
              RowBox[{"ZD4D4p", "[", 
               RowBox[{"M", ",", "1"}], "]"}], "/", 
              RowBox[{"YCpo", "[", 
               RowBox[{"M", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"{", "}"}], ",", 
                  RowBox[{"{", "}"}], ",", 
                  RowBox[{"{", "}"}], ",", 
                  RowBox[{"{", "}"}], ",", 
                  RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], 
             RowBox[{"ZSppo", "[", 
              RowBox[{"1", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               SubscriptBox["a", "1"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "1"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "2"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "2"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "3"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "3"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "4"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "4"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "5"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "5"], "]"}]}]}], ",", 
              RowBox[{"M", "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
              RowBox[{"\[HBar]", "\[Rule]", " ", 
               RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
           RowBox[{
            SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
            RowBox[{"Simplify", "[", 
             SuperscriptBox["E", "x"], "]"}]}]}], "/.", "rule1po"}], ")"}], 
        "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"m", " ", "Pre2", " ", 
             RowBox[{
              RowBox[{"ZD4D4p", "[", 
               RowBox[{"M", ",", "1"}], "]"}], "/", 
              RowBox[{"YCmo", "[", 
               RowBox[{"M", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"{", "}"}], ",", 
                  RowBox[{"{", "}"}], ",", 
                  RowBox[{"{", "}"}], ",", 
                  RowBox[{"{", "}"}], ",", 
                  RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], 
             RowBox[{"ZSpmo", "[", 
              RowBox[{"1", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               SubscriptBox["a", "1"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "1"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "2"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "2"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "3"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "3"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "4"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "4"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "5"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "5"], "]"}]}]}], ",", 
              RowBox[{"M", "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
              RowBox[{"\[HBar]", "\[Rule]", " ", 
               RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
           RowBox[{
            SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
            RowBox[{"Simplify", "[", 
             SuperscriptBox["E", "x"], "]"}]}]}], "/.", "rule1mo"}], ")"}]}], 
       ")"}], "/", "2"}]}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{
      RowBox[{
       SubscriptBox["A", "1"], ">", "0"}], "&&", 
      RowBox[{"q", ">", "0"}]}]}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "defect", " ", "partition", " ", "function", " ", "at", " ", "3"}], "-", 
    RowBox[{"instanton", " ", "in", " ", "Sp", 
     SubscriptBox[
      RowBox[{"(", "1", ")"}], "0"]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.876357501502351*^9, 3.876357670152783*^9}, {
  3.883649166529105*^9, 3.883649182098586*^9}, {3.883649216891362*^9, 
  3.883649252401936*^9}, {3.883649347188689*^9, 3.883649374277607*^9}, {
  3.8836528656247253`*^9, 3.883652941718479*^9}, {3.883686964635948*^9, 
  3.883687014500557*^9}, {3.8840519858114223`*^9, 3.884051987252187*^9}, {
  3.8840561216541643`*^9, 
  3.8840561239144506`*^9}},ExpressionUUID->"a2707e52-fa81-481d-81ae-\
066f41ad66dc"],

Cell[BoxData[
 TemplateBox[{
  "Simplify", "time", 
   "\"Time spent on a transformation exceeded \
\\!\\(\\*RowBox[{\\\"300.`\\\"}]\\) seconds, and the transformation was \
aborted. Increasing the value of TimeConstraint option may improve the result \
of simplification.\"", 2, 66, 4, 29260937722892534453, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.883649701845336*^9, 3.8836518190468597`*^9, 
  3.883653251271343*^9, 3.883687321449819*^9, 3.884049749790015*^9, 
  3.884051165970627*^9, 3.884051862786908*^9, 3.884052307981563*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[66]:=",ExpressionUUID->"2aa2e1ae-f6cf-489a-a388-\
cafd7af26a2c"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "6"], " ", 
    RowBox[{"(", 
     RowBox[{"m", "-", 
      SubscriptBox["A", "1"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"m", " ", 
       SubscriptBox["A", "1"]}]}], ")"}]}]], 
  RowBox[{
   SuperscriptBox["q", "3"], " ", 
   SubsuperscriptBox["A", "1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["q", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "m"}], "+", 
          SuperscriptBox["q", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"m", " ", 
           SuperscriptBox["q", "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m", "-", 
           SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"m", " ", 
            SubscriptBox["A", "1"]}]}], ")"}], "2"]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "m"}], "+", "q"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SqrtBox["q"], "+", "q"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SqrtBox["q"], "+", "q"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"m", " ", "q"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q", "-", 
           SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"q", " ", 
            SubscriptBox["A", "1"]}]}], ")"}], "2"]}]]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["q", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "+", 
         SuperscriptBox["q", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"m", " ", 
          SuperscriptBox["q", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"m", " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "+", "q"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SqrtBox["q"], "+", "q"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["q"], "+", "q"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"m", " ", "q"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q", "+", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"q", " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["m", "6"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "q"}], ")"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["m", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"q", "+", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", "q"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", "q", "+", 
               SuperscriptBox["q", "2"]}], ")"}]}]}], ")"}], " ", 
          SubscriptBox["A", "1"]}], "+", 
         RowBox[{"m", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["m", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
          SubsuperscriptBox["A", "1", "2"]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "m"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "m"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "q"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m", "2"], "-", "q"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"m", "+", "q"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", "q"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"m", " ", "q"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "q"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SubscriptBox["A", "1"]}], ")"}], "2"]}]], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "m"}], "+", 
          SuperscriptBox["q", 
           RowBox[{"3", "/", "2"}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"m", " ", 
           SuperscriptBox["q", 
            RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m", "-", 
           SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"m", " ", 
            SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["q", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "q"}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["q", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "q"}], ")"}]}], "+", 
          RowBox[{"m", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", "q"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", "q"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"], " ", 
           SqrtBox["q"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "3"]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "m", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
              SqrtBox["q"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "q"}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["m", "3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
              SqrtBox["q"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "q"}], ")"}]}], "+", 
             RowBox[{"q", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"3", " ", "q"}], "+", 
                SuperscriptBox["q", "2"]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m", "4"], " ", "q", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"3", " ", "q"}], "+", 
                SuperscriptBox["q", "2"]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "q"}], "-", 
                SuperscriptBox["q", "2"], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["q", "3"]}], "+", 
                SuperscriptBox["q", "4"]}], ")"}]}]}], ")"}], " ", 
           SubscriptBox["A", "1"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["q", 
               RowBox[{"3", "/", "2"}]], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "q"}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["m", "4"], " ", 
              SuperscriptBox["q", 
               RowBox[{"3", "/", "2"}]], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "q"}], ")"}]}], "+", 
             RowBox[{"m", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"3", " ", "q"}], "+", 
                SuperscriptBox["q", "2"]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m", "3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"3", " ", "q"}], "+", 
                SuperscriptBox["q", "2"]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"], " ", 
              SqrtBox["q"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["q", "3"]}], ")"}]}]}], ")"}], " ", 
           SubsuperscriptBox["A", "1", "2"]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "m"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "m"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", 
          SqrtBox["q"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"m", " ", 
           SqrtBox["q"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SqrtBox["q"], "+", "q"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SqrtBox["q"], "+", "q"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SqrtBox["q"], "-", 
           SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            SqrtBox["q"], " ", 
            SubscriptBox["A", "1"]}]}], ")"}], "2"]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q", " ", 
        RowBox[{"(", 
         RowBox[{"m", "+", 
          SuperscriptBox["q", 
           RowBox[{"3", "/", "2"}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"m", " ", 
           SuperscriptBox["q", 
            RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m", "-", 
           SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"m", " ", 
            SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox["q", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "q"}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["q", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "q"}], ")"}]}], "+", 
          RowBox[{"m", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", "q"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", "q"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"], " ", 
           SqrtBox["q"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "3"]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "m", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
              SqrtBox["q"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "q"}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m", "3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
              SqrtBox["q"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "q"}], ")"}]}], "+", 
             RowBox[{"q", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"3", " ", "q"}], "+", 
                SuperscriptBox["q", "2"]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m", "4"], " ", "q", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"3", " ", "q"}], "+", 
                SuperscriptBox["q", "2"]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "q"}], "-", 
                SuperscriptBox["q", "2"], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["q", "3"]}], "+", 
                SuperscriptBox["q", "4"]}], ")"}]}]}], ")"}], " ", 
           SubscriptBox["A", "1"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["q", 
               RowBox[{"3", "/", "2"}]], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "q"}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m", "4"], " ", 
              SuperscriptBox["q", 
               RowBox[{"3", "/", "2"}]], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "q"}], ")"}]}], "+", 
             RowBox[{"m", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"3", " ", "q"}], "+", 
                SuperscriptBox["q", "2"]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m", "3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"3", " ", "q"}], "+", 
                SuperscriptBox["q", "2"]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"], " ", 
              SqrtBox["q"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["q", "3"]}], ")"}]}]}], ")"}], " ", 
           SubsuperscriptBox["A", "1", "2"]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "m"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "m"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m", "+", 
          SqrtBox["q"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"m", " ", 
           SqrtBox["q"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SqrtBox["q"], "+", "q"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SqrtBox["q"], "+", "q"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SqrtBox["q"], "+", 
           SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SqrtBox["q"], " ", 
            SubscriptBox["A", "1"]}]}], ")"}], "2"]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"m", " ", "q"}], "-", 
          SubscriptBox["A", "1"]}], ")"}], " ", 
        SubsuperscriptBox["A", "1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"q", "-", 
          RowBox[{"m", " ", 
           SubscriptBox["A", "1"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "m"}], "+", 
          RowBox[{"q", " ", 
           SubscriptBox["A", "1"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"m", " ", "q", " ", 
           SubscriptBox["A", "1"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"m", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["m", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
           SuperscriptBox["q", "2"]}], "-", 
          RowBox[{"2", " ", "q", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "q", "+", 
             SuperscriptBox["q", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"q", "+", 
             RowBox[{
              SuperscriptBox["m", "4"], " ", "q"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "q", "+", 
                SuperscriptBox["q", "2"]}], ")"}]}]}], ")"}], " ", 
           SubscriptBox["A", "1"]}], "+", 
          RowBox[{"m", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["m", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"4", " ", "q"}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["q", "2"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["q", "3"]}], "+", 
             SuperscriptBox["q", "4"]}], ")"}], " ", 
           SubsuperscriptBox["A", "1", "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "q"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["q", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["q", "3"]}], "+", 
             SuperscriptBox["q", "4"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"q", "+", 
             RowBox[{
              SuperscriptBox["m", "4"], " ", "q"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "q", "+", 
                SuperscriptBox["q", "2"]}], ")"}]}]}], ")"}], " ", 
           SubsuperscriptBox["A", "1", "3"]}], "+", 
          RowBox[{"m", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["m", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"4", " ", "q"}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["q", "2"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["q", "3"]}], "+", 
             SuperscriptBox["q", "4"]}], ")"}], " ", 
           SubsuperscriptBox["A", "1", "4"]}], "-", 
          RowBox[{"2", " ", "q", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "q", "+", 
             SuperscriptBox["q", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"q", "+", 
             RowBox[{
              SuperscriptBox["m", "4"], " ", "q"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "q", "+", 
                SuperscriptBox["q", "2"]}], ")"}]}]}], ")"}], " ", 
           SubsuperscriptBox["A", "1", "5"]}], "+", 
          RowBox[{"m", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["m", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
           SuperscriptBox["q", "2"], " ", 
           SubsuperscriptBox["A", "1", "6"]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "m"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "m"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SqrtBox["q"], "-", 
           SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q", "-", 
           SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SqrtBox["q"], "+", 
           SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q", "+", 
           SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            SqrtBox["q"], " ", 
            SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SqrtBox["q"], " ", 
            SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"q", " ", 
            SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"q", " ", 
            SubscriptBox["A", "1"]}]}], ")"}], "2"]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.883687324694769*^9, 3.884049752357223*^9, 
  3.8840511687588053`*^9, 3.884051864537245*^9, 3.8840523093158712`*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"695d65ae-0f98-4201-bd86-1315e2e499b9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Y2A", "[", "3", "]"}], "+", 
     RowBox[{"Y2Ainv", "[", "3", "]"}], "+", "YSP3inst"}], ")"}], "/", 
   "ZSP2inst"}], "//", "Simplify", 
  RowBox[{"(*", 
   RowBox[{
   "the", " ", "same", " ", "extra", " ", "factor", " ", "confirmed"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.883652640920433*^9, 3.883652650592247*^9}, 
   3.883687443793779*^9, {3.8840500414374447`*^9, 3.884050055855991*^9}, 
   3.884050862560575*^9, 3.8840524267957067`*^9},
 CellLabel->"In[70]:=",ExpressionUUID->"b70ed875-3f15-41b2-9cc0-7e1ea556a54a"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["m", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["m", "2"]}], ")"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["m", "2"]}], ")"}], "2"]]}]], "Output",
 CellChangeTimes->{3.88365282908869*^9, 3.883653390210293*^9, 
  3.883687513115073*^9, 3.884049799148024*^9, 3.8840499262420197`*^9, 
  3.8840500467605047`*^9, 3.884050123125869*^9, 3.884051230428288*^9, 
  3.884051934817939*^9, 3.884052337403055*^9, 3.88405246527635*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"51fc92e1-8af5-4ab8-9b3b-44ff6fd0c0f0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["four instantons", "Subsubsection",
 CellChangeTimes->{{3.883643207576911*^9, 3.883643213325426*^9}, {
  3.884052459403047*^9, 
  3.884052460957292*^9}},ExpressionUUID->"1ae99ee5-39f8-42db-9a51-\
11dbfe9bef6e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"YSp4inst", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"m", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"ZD4D4p", "[", 
                RowBox[{"M", ",", "1"}], "]"}], 
               RowBox[{"YCpe", "[", 
                RowBox[{"M", ",", 
                 RowBox[{"{", 
                  RowBox[{
                  "\[Mu]", ",", "\[Nu]", ",", "\[Rho]", ",", "\[Lambda]", ",",
                    "\[Sigma]"}], "}"}]}], "]"}], " ", 
               RowBox[{"ZSppe", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"{", 
                  RowBox[{
                  "\[Mu]", ",", "\[Nu]", ",", "\[Rho]", ",", "\[Lambda]", ",",
                    "\[Sigma]"}], "}"}]}], "]"}]}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 SubscriptBox["a", "1"], "\[Rule]", 
                 RowBox[{"-", 
                  RowBox[{"Log", "[", 
                   SubscriptBox["A", "1"], "]"}]}]}], ",", 
                RowBox[{
                 SubscriptBox["a", "2"], "\[Rule]", 
                 RowBox[{"-", 
                  RowBox[{"Log", "[", 
                   SubscriptBox["A", "2"], "]"}]}]}], ",", 
                RowBox[{
                 SubscriptBox["a", "3"], "\[Rule]", 
                 RowBox[{"-", 
                  RowBox[{"Log", "[", 
                   SubscriptBox["A", "3"], "]"}]}]}], ",", 
                RowBox[{
                 SubscriptBox["a", "4"], "\[Rule]", 
                 RowBox[{"-", 
                  RowBox[{"Log", "[", 
                   SubscriptBox["A", "4"], "]"}]}]}], ",", 
                RowBox[{
                 SubscriptBox["a", "5"], "\[Rule]", 
                 RowBox[{"-", 
                  RowBox[{"Log", "[", 
                   SubscriptBox["A", "5"], "]"}]}]}], ",", 
                RowBox[{"M", "\[Rule]", 
                 RowBox[{"-", 
                  RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
                RowBox[{"\[HBar]", "\[Rule]", " ", 
                 RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
             RowBox[{
              SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
              RowBox[{"Simplify", "[", 
               SuperscriptBox["E", "x"], "]"}]}]}], "/.", "rule1pe"}], ")"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "0", ",", 
            RowBox[{"2", "-", "i"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "0", ",", 
            RowBox[{"2", "-", "i", "-", "j"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "0", ",", 
            RowBox[{"2", "-", "i", "-", "j", "-", "k"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Mu]", ",", 
            RowBox[{"IntegerPartitions", "[", "i", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Nu]", ",", 
            RowBox[{"IntegerPartitions", "[", "j", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Rho]", ",", 
            RowBox[{"IntegerPartitions", "[", "k", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]", ",", 
            RowBox[{"IntegerPartitions", "[", "l", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Sigma]", ",", 
            RowBox[{"IntegerPartitions", "[", 
             RowBox[{"2", "-", "i", "-", "j", "-", "k", "-", "l"}], "]"}]}], 
           "}"}]}], "]"}], "+", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Pre2", " ", 
                 RowBox[{
                  RowBox[{"ZD4D4p", "[", 
                   RowBox[{"M", ",", "1"}], "]"}], "/", 
                  RowBox[{"YCpe", "[", 
                   RowBox[{"M", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    "\[Mu]", ",", "\[Nu]", ",", "\[Rho]", ",", "\[Lambda]", 
                    ",", "\[Sigma]"}], "}"}]}], "]"}]}], 
                 RowBox[{"ZSppe", "[", 
                  RowBox[{"1", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    "\[Mu]", ",", "\[Nu]", ",", "\[Rho]", ",", "\[Lambda]", 
                    ",", "\[Sigma]"}], "}"}]}], "]"}]}], "/.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   SubscriptBox["a", "1"], "\[Rule]", 
                   RowBox[{"-", 
                    RowBox[{"Log", "[", 
                    SubscriptBox["A", "1"], "]"}]}]}], ",", 
                  RowBox[{
                   SubscriptBox["a", "2"], "\[Rule]", 
                   RowBox[{"-", 
                    RowBox[{"Log", "[", 
                    SubscriptBox["A", "2"], "]"}]}]}], ",", 
                  RowBox[{
                   SubscriptBox["a", "3"], "\[Rule]", 
                   RowBox[{"-", 
                    RowBox[{"Log", "[", 
                    SubscriptBox["A", "3"], "]"}]}]}], ",", 
                  RowBox[{
                   SubscriptBox["a", "4"], "\[Rule]", 
                   RowBox[{"-", 
                    RowBox[{"Log", "[", 
                    SubscriptBox["A", "4"], "]"}]}]}], ",", 
                  RowBox[{
                   SubscriptBox["a", "5"], "\[Rule]", 
                   RowBox[{"-", 
                    RowBox[{"Log", "[", 
                    SubscriptBox["A", "5"], "]"}]}]}], ",", 
                  RowBox[{"M", "\[Rule]", 
                   RowBox[{"-", 
                    RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
                  RowBox[{"\[HBar]", "\[Rule]", " ", 
                   RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
               RowBox[{
                SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
                RowBox[{"Simplify", "[", 
                 SuperscriptBox["E", "x"], "]"}]}]}], "/.", "rule1pe"}], 
             ")"}], "+", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"ZD4D4p", "[", 
                  RowBox[{"M", ",", "1"}], "]"}], 
                 RowBox[{"YCme", "[", 
                  RowBox[{"M", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    "\[Mu]", ",", "\[Nu]", ",", "\[Rho]", ",", "\[Lambda]", 
                    ",", "\[Sigma]"}], "}"}]}], "]"}], 
                 RowBox[{"ZSpme", "[", 
                  RowBox[{"1", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    "\[Mu]", ",", "\[Nu]", ",", "\[Rho]", ",", "\[Lambda]", 
                    ",", "\[Sigma]"}], "}"}]}], "]"}]}], "/.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   SubscriptBox["a", "1"], "\[Rule]", 
                   RowBox[{"-", 
                    RowBox[{"Log", "[", 
                    SubscriptBox["A", "1"], "]"}]}]}], ",", 
                  RowBox[{
                   SubscriptBox["a", "2"], "\[Rule]", 
                   RowBox[{"-", 
                    RowBox[{"Log", "[", 
                    SubscriptBox["A", "2"], "]"}]}]}], ",", 
                  RowBox[{
                   SubscriptBox["a", "3"], "\[Rule]", 
                   RowBox[{"-", 
                    RowBox[{"Log", "[", 
                    SubscriptBox["A", "3"], "]"}]}]}], ",", 
                  RowBox[{
                   SubscriptBox["a", "4"], "\[Rule]", 
                   RowBox[{"-", 
                    RowBox[{"Log", "[", 
                    SubscriptBox["A", "4"], "]"}]}]}], ",", 
                  RowBox[{
                   SubscriptBox["a", "5"], "\[Rule]", 
                   RowBox[{"-", 
                    RowBox[{"Log", "[", 
                    SubscriptBox["A", "5"], "]"}]}]}], ",", 
                  RowBox[{"M", "\[Rule]", 
                   RowBox[{"-", 
                    RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
                  RowBox[{"\[HBar]", "\[Rule]", " ", 
                   RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
               RowBox[{
                SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
                RowBox[{"Simplify", "[", 
                 SuperscriptBox["E", "x"], "]"}]}]}], "/.", "rule1me"}], 
             ")"}]}], ")"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "0", ",", 
            RowBox[{"1", "-", "i"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "0", ",", 
            RowBox[{"1", "-", "i", "-", "j"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "0", ",", 
            RowBox[{"1", "-", "i", "-", "j", "-", "k"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Mu]", ",", 
            RowBox[{"IntegerPartitions", "[", "i", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Nu]", ",", 
            RowBox[{"IntegerPartitions", "[", "j", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Rho]", ",", 
            RowBox[{"IntegerPartitions", "[", "k", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]", ",", 
            RowBox[{"IntegerPartitions", "[", "l", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Sigma]", ",", 
            RowBox[{"IntegerPartitions", "[", 
             RowBox[{"1", "-", "i", "-", "j", "-", "k", "-", "l"}], "]"}]}], 
           "}"}]}], "]"}], "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Pre2", " ", 
             RowBox[{
              RowBox[{"ZD4D4p", "[", 
               RowBox[{"M", ",", "1"}], "]"}], "/", 
              RowBox[{"YCme", "[", 
               RowBox[{"M", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"{", "}"}], ",", 
                  RowBox[{"{", "}"}], ",", 
                  RowBox[{"{", "}"}], ",", 
                  RowBox[{"{", "}"}], ",", 
                  RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], 
             RowBox[{"ZSpme", "[", 
              RowBox[{"1", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               SubscriptBox["a", "1"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "1"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "2"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "2"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "3"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "3"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "4"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "4"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "5"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "5"], "]"}]}]}], ",", 
              RowBox[{"M", "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
              RowBox[{"\[HBar]", "\[Rule]", " ", 
               RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
           RowBox[{
            SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
            RowBox[{"Simplify", "[", 
             SuperscriptBox["E", "x"], "]"}]}]}], "/.", "rule1me"}], ")"}]}], 
       ")"}], "/", "2"}]}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{
      RowBox[{
       SubscriptBox["A", "1"], ">", "0"}], "&&", 
      RowBox[{"q", ">", "0"}]}]}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "defect", " ", "partition", " ", "function", " ", "at", " ", "4"}], "-", 
    RowBox[{"instanton", " ", "in", " ", "Sp", 
     SubscriptBox[
      RowBox[{"(", "1", ")"}], "0"]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.8763002092950373`*^9, 3.8763002688108797`*^9}, {
   3.876300538350834*^9, 3.876300551059778*^9}, {3.876300603212756*^9, 
   3.876300642094462*^9}, {3.876357005693469*^9, 3.876357011303618*^9}, {
   3.876357116883698*^9, 3.876357117023253*^9}, {3.876538597876905*^9, 
   3.876538673887265*^9}, {3.8765388380152597`*^9, 3.8765388576322603`*^9}, 
   3.8765389211313457`*^9, {3.876538975695066*^9, 3.876538984560196*^9}, {
   3.876539993766014*^9, 3.876539995632319*^9}, {3.8765400793219852`*^9, 
   3.876540080435152*^9}, 3.87654133671611*^9, {3.876541383504244*^9, 
   3.876541383763476*^9}, {3.8765491846932592`*^9, 3.876549203034299*^9}, {
   3.8765493611937513`*^9, 3.8765493621274767`*^9}, {3.876549724663043*^9, 
   3.8765497259893427`*^9}, {3.8836490269517107`*^9, 3.883649051289936*^9}, {
   3.883649082143158*^9, 3.8836490827754917`*^9}, {3.8840554531909733`*^9, 
   3.8840554611532373`*^9}, {3.884055613425283*^9, 3.8840556542595882`*^9}, {
   3.884055684428906*^9, 3.884055699619693*^9}, {3.884055740244864*^9, 
   3.884055882076453*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"2a5f0a34-93ed-4b6b-94a8-ee687165f7a7"],

Cell[BoxData[
 TemplateBox[{
  "Simplify", "time", 
   "\"Time spent on a transformation exceeded \
\\!\\(\\*RowBox[{\\\"300.`\\\"}]\\) seconds, and the transformation was \
aborted. Increasing the value of TimeConstraint option may improve the result \
of simplification.\"", 2, 54, 6, 29260971821418287457, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8840563068602343`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[54]:=",ExpressionUUID->"c627a401-6bff-4b7b-85dd-\
2121efd13f18"],

Cell[BoxData[
 TemplateBox[{
  "Simplify", "time", 
   "\"Time spent on a transformation exceeded \
\\!\\(\\*RowBox[{\\\"300.`\\\"}]\\) seconds, and the transformation was \
aborted. Increasing the value of TimeConstraint option may improve the result \
of simplification.\"", 2, 54, 7, 29260971821418287457, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.884056615239069*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[54]:=",ExpressionUUID->"5b305741-5510-4986-9235-\
53c3fac91692"],

Cell[BoxData[
 TemplateBox[{
  "Simplify", "time", 
   "\"Time spent on a transformation exceeded \
\\!\\(\\*RowBox[{\\\"300.`\\\"}]\\) seconds, and the transformation was \
aborted. Increasing the value of TimeConstraint option may improve the result \
of simplification.\"", 2, 54, 8, 29260971821418287457, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.884056931635972*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[54]:=",ExpressionUUID->"e06cea24-671a-4783-a329-\
7ec16cc37678"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Simplify\\\", \
\\\"::\\\", \\\"time\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"", 2, 54, 9, 29260971821418287457, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8840569316465816`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[54]:=",ExpressionUUID->"c6998565-e45d-40c4-80e0-\
8bfaad524aed"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "8"]}]], 
  RowBox[{
   SuperscriptBox["q", "6"], " ", 
   SubsuperscriptBox["A", "1", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["m", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "q"}], ")"}], "4"]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["m", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m", "+", 
          SqrtBox["q"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"m", " ", 
           SqrtBox["q"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", 
          SuperscriptBox["q", 
           RowBox[{"3", "/", "2"}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"m", " ", 
           SuperscriptBox["q", 
            RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", 
          SubscriptBox["A", "1"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SqrtBox["q"], "-", 
           SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"m", " ", 
           SubscriptBox["A", "1"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            SqrtBox["q"], " ", 
            SubscriptBox["A", "1"]}]}], ")"}], "2"]}]]}], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["m", "6"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "q"}], ")"}], "4"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["m", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", 
         SqrtBox["q"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SqrtBox["q"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "+", 
         SuperscriptBox["q", 
          RowBox[{"3", "/", "2"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"m", " ", 
          SuperscriptBox["q", 
           RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SqrtBox["q"], "+", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SqrtBox["q"], " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["q", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m"}], "+", 
         SuperscriptBox["q", 
          RowBox[{"3", "/", "2"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"m", "+", 
         SuperscriptBox["q", 
          RowBox[{"3", "/", "2"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SuperscriptBox["q", 
           RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"m", " ", 
          SuperscriptBox["q", 
           RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"q", "+", 
         RowBox[{
          SuperscriptBox["m", "4"], " ", "q"}], "-", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SqrtBox["q"], "-", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SqrtBox["q"], "+", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SqrtBox["q"], " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SqrtBox["q"], " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["q", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m"}], "+", 
         SuperscriptBox["q", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SuperscriptBox["q", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "m"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SqrtBox["q"], "+", "q"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["q"], "+", "q"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q", "-", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["A", "1"]}], ")"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"q", " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["q", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "+", 
         SuperscriptBox["q", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"m", " ", 
          SuperscriptBox["q", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "m"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SqrtBox["q"], "+", "q"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["q"], "+", "q"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SubscriptBox["A", "1"]}], ")"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q", "+", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"q", " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["m", "6"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "q"}], ")"}], "6"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       SubsuperscriptBox["A", "1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["m", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m", "2"], "-", "q"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "q"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SqrtBox["q"], "-", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", " ", "q"}], "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SqrtBox["q"], "+", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "q"}], "+", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SqrtBox["q"], " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SqrtBox["q"], " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", 
         RowBox[{"q", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", "q", " ", 
          SubscriptBox["A", "1"]}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m", "2"], "-", 
         SuperscriptBox["q", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["q", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", " ", "q"}], "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       SubsuperscriptBox["A", "1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "q"}], "+", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", 
         RowBox[{"q", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", "q", " ", 
          SubscriptBox["A", "1"]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["m", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SqrtBox["q"], "-", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q", "-", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SqrtBox["q"], "+", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q", "+", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SqrtBox["q"], " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SqrtBox["q"], " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"q", " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"q", " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["q", "7"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m"}], "+", 
         SuperscriptBox["q", 
          RowBox[{"5", "/", "2"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SuperscriptBox["q", 
           RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SqrtBox["q"], "+", "q"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["q"], "+", "q"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", 
         SuperscriptBox["q", 
          RowBox[{"3", "/", "2"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SuperscriptBox["q", 
           RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SqrtBox["q"], "-", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", 
           RowBox[{"3", "/", "2"}]], "-", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SqrtBox["q"], " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox["q", 
            RowBox[{"3", "/", "2"}]], " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m"}], "+", 
         SuperscriptBox["q", 
          RowBox[{"3", "/", "2"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SuperscriptBox["q", 
           RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", " ", "q"}], "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       SubsuperscriptBox["A", "1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"q", "-", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m"}], "+", 
         RowBox[{"q", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", "q", " ", 
          SubscriptBox["A", "1"]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"m", "-", 
         SqrtBox["q"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SqrtBox["q"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SqrtBox["q"], "-", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", 
           RowBox[{"3", "/", "2"}]], "-", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SqrtBox["q"], "+", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SqrtBox["q"], " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SqrtBox["q"], " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox["q", 
            RowBox[{"3", "/", "2"}]], " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["q", "7"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "+", 
         SuperscriptBox["q", 
          RowBox[{"5", "/", "2"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"m", " ", 
          SuperscriptBox["q", 
           RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SqrtBox["q"], "+", "q"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["q"], "+", "q"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "+", 
         SuperscriptBox["q", 
          RowBox[{"3", "/", "2"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"m", " ", 
          SuperscriptBox["q", 
           RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SqrtBox["q"], "+", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", 
           RowBox[{"3", "/", "2"}]], "+", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SqrtBox["q"], " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["q", 
            RowBox[{"3", "/", "2"}]], " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "+", 
         SuperscriptBox["q", 
          RowBox[{"3", "/", "2"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"m", " ", 
          SuperscriptBox["q", 
           RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", " ", "q"}], "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       SubsuperscriptBox["A", "1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "q"}], "+", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", 
         RowBox[{"q", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", "q", " ", 
          SubscriptBox["A", "1"]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"m", "+", 
         SqrtBox["q"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"m", " ", 
          SqrtBox["q"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SqrtBox["q"], "-", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SqrtBox["q"], "+", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", 
           RowBox[{"3", "/", "2"}]], "+", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SqrtBox["q"], " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SqrtBox["q"], " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["q", 
            RowBox[{"3", "/", "2"}]], " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "q"}], ")"}], "4"], " ", 
       SuperscriptBox["q", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", " ", 
          SuperscriptBox["q", "2"]}], "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       SubsuperscriptBox["A", "1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "2"], "-", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m"}], "+", 
         RowBox[{"q", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", "q", " ", 
          SubscriptBox["A", "1"]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SqrtBox["q"], "-", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q", "-", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", " ", "q"}], "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", 
           RowBox[{"3", "/", "2"}]], "-", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SqrtBox["q"], "+", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q", "+", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", 
           RowBox[{"3", "/", "2"}]], "+", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"q", "-", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SqrtBox["q"], " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SqrtBox["q"], " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubsuperscriptBox["A", "1", "2"]}], ")"}], "4"]}]], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "q"}], ")"}], "4"], " ", 
       SuperscriptBox["q", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", " ", "q"}], "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       SubsuperscriptBox["A", "1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{"q", "-", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m"}], "+", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SuperscriptBox["q", "2"], " ", 
          SubscriptBox["A", "1"]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SqrtBox["q"], "-", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SqrtBox["q"], "+", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SqrtBox["q"], " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SqrtBox["q"], " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"q", " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"q", " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m"}], "+", 
         RowBox[{"q", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", "q", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox["q", 
            RowBox[{"3", "/", "2"}]], " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["q", 
            RowBox[{"3", "/", "2"}]], " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubsuperscriptBox["A", "1", "2"]}], ")"}], "4"]}]], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["m", "6"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "q"}], ")"}], "4"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m", "2"], "-", "q"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "q"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m", "2"], "-", 
         SuperscriptBox["q", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["q", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", 
         SuperscriptBox["q", 
          RowBox[{"3", "/", "2"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SuperscriptBox["q", 
           RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m", "2"], "-", 
         SuperscriptBox["q", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["q", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["m", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", 
         SqrtBox["q"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SqrtBox["q"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SqrtBox["q"], "+", "q"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["q"], "+", "q"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SqrtBox["q"], "-", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SqrtBox["q"], " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"m", "+", 
         SuperscriptBox["q", 
          RowBox[{"3", "/", "2"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"m", " ", 
          SuperscriptBox["q", 
           RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m", "2"], "-", 
         SuperscriptBox["q", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["q", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["m", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "+", 
         SqrtBox["q"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"m", " ", 
          SqrtBox["q"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SqrtBox["q"], "+", "q"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["q"], "+", "q"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SqrtBox["q"], "+", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SqrtBox["q"], " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["q", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "+", "q"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"m", " ", "q"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", 
         SuperscriptBox["q", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SuperscriptBox["q", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "m"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "q"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SqrtBox["q"], "+", "q"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["q"], "+", "q"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", "q"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q", "-", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"q", " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"m", "-", "q"}], ")"}], " ", 
       SuperscriptBox["q", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", "q"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"m", "+", 
         SuperscriptBox["q", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"m", " ", 
          SuperscriptBox["q", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "m"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "+", "q"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SqrtBox["q"], "+", "q"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["q"], "+", "q"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"m", " ", "q"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q", "+", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"q", " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"]}]]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.884056959797964*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"5c3d8daa-c331-4ebc-aaf5-8b666d486973"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Y2A", "[", "4", "]"}], "+", 
     RowBox[{"Y2Ainv", "[", "4", "]"}], "+", "YSp4inst"}], ")"}], "/", 
   "ZSp3inst"}], "//", "Simplify", 
  RowBox[{"(*", 
   RowBox[{
   "the", " ", "same", " ", "extra", " ", "factor", " ", "confirmed"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.88405602031572*^9, 3.884056027575692*^9}, {
  3.884057071477819*^9, 3.884057074387176*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"04bae63f-1aeb-4a71-9be9-57a733011e37"],

Cell[BoxData[
 TemplateBox[{
  "Simplify", "time", 
   "\"Time spent on a transformation exceeded \
\\!\\(\\*RowBox[{\\\"300.`\\\"}]\\) seconds, and the transformation was \
aborted. Increasing the value of TimeConstraint option may improve the result \
of simplification.\"", 2, 60, 10, 29260971821418287457, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8840574371061907`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[60]:=",ExpressionUUID->"f6af2922-6c64-4cdb-91bf-\
ea9795fd43fb"],

Cell[BoxData[
 TemplateBox[{
  "Simplify", "time", 
   "\"Time spent on a transformation exceeded \
\\!\\(\\*RowBox[{\\\"300.`\\\"}]\\) seconds, and the transformation was \
aborted. Increasing the value of TimeConstraint option may improve the result \
of simplification.\"", 2, 60, 11, 29260971821418287457, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8840577386197357`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[60]:=",ExpressionUUID->"39fc591a-6c41-4c9f-9bdd-\
4190658ec698"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["m", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["m", "2"]}], ")"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["m", "2"]}], ")"}], "2"]]}]], "Output",
 CellChangeTimes->{3.884058306588211*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"27a756f5-5a47-4f57-9bca-4c02a3096452"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["SU (2) vs Sp (1) \[Theta]=\[Pi]", "Section",
 CellChangeTimes->{{3.8761739135877457`*^9, 3.87617391729992*^9}, 
   3.876173950338046*^9, {3.883351599192335*^9, 3.883351604332569*^9}, {
   3.8834333592355413`*^9, 
   3.883433360283822*^9}},ExpressionUUID->"3775187f-9b0d-437e-9031-\
cfdb949055f0"],

Cell[CellGroupData[{

Cell["partition function comparison", "Subsection",
 CellChangeTimes->{{3.876173957268989*^9, 3.876173963403145*^9}, {
   3.8833516294096737`*^9, 3.883351638544582*^9}, 3.883385876018219*^9, {
   3.8834333646653547`*^9, 
   3.883433366099016*^9}},ExpressionUUID->"71cec283-85b7-4b1c-9f16-\
779e77202188"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSU2pi", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["A", "1"], 
           RowBox[{"q", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{
               "x", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
              "+", 
              RowBox[{
              "x", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
             ")"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", 
            RowBox[{"boxes", "[", "\[Mu]", "]"}]}], "}"}]}], "]"}], 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["A", "1"], "^", 
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}]}], 
           RowBox[{"q", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{
               "y", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
              "+", 
              RowBox[{
              "y", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
             ")"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"y", ",", 
            RowBox[{"boxes", "[", "\[Nu]", "]"}]}], "}"}]}], "]"}], 
        RowBox[{"ZSU", "[", 
         RowBox[{"2", ",", 
          RowBox[{"{", 
           RowBox[{"\[Mu]", ",", "\[Nu]"}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "n"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Mu]", ",", 
         RowBox[{"IntegerPartitions", "[", "i", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Nu]", ",", 
         RowBox[{"IntegerPartitions", "[", 
          RowBox[{"n", "-", "i"}], "]"}]}], "}"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["a", "1"], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          SubscriptBox["A", "1"], "]"}]}]}], ",", 
       RowBox[{
        SubscriptBox["a", "2"], "\[Rule]", 
        RowBox[{"Log", "[", 
         SubscriptBox["A", "1"], "]"}]}], ",", 
       RowBox[{"M", "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
       RowBox[{"\[HBar]", "\[Rule]", " ", 
        RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
    RowBox[{
     SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
     RowBox[{"Simplify", "[", 
      SuperscriptBox["E", "x"], "]"}]}]}], "//", "Simplify", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"n", "-", 
      RowBox[{
      "instanton", " ", "partition", " ", "function", " ", "of", " ", "SU2", 
       " ", "at", " ", "\[Kappa]"}]}], "=", "1"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.875087437292364*^9, 3.875087445603139*^9}, {
  3.882947993581395*^9, 3.882948001324499*^9}, {3.883433472966833*^9, 
  3.883433490738721*^9}, {3.883433547279718*^9, 3.883433605517939*^9}, {
  3.8834368664677353`*^9, 3.883436872344201*^9}, {3.8834371240919*^9, 
  3.883437129301552*^9}, {3.883476221155171*^9, 3.8834762583426733`*^9}, {
  3.8836187910108147`*^9, 3.883618823602879*^9}, {3.883621525104628*^9, 
  3.8836215325376053`*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"595210b0-9e63-4edc-8994-3b6af679e969"],

Cell[CellGroupData[{

Cell["one instanton", "Subsubsection",
 CellChangeTimes->{{3.883437040390382*^9, 
  3.88343704687717*^9}},ExpressionUUID->"c2e700ac-a95a-480f-b62e-\
aa88a9facb78"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ZSU2pi", "[", "1", "]"}]], "Input",
 CellChangeTimes->{{3.883437092987871*^9, 3.8834370933120737`*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"ed77edf5-674f-4596-87d0-b1f8144fcf0f"],

Cell[BoxData[
 FractionBox[
  RowBox[{"q", " ", 
   SubscriptBox["A", "1"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SubsuperscriptBox["A", "1", "2"]}], ")"}]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{
  3.883437093871166*^9, 3.883437132380282*^9, {3.883476242139805*^9, 
   3.8834762628417273`*^9}, {3.883618798048402*^9, 3.8836188264523687`*^9}, 
   3.8836215373246727`*^9},
 CellLabel->"Out[85]=",ExpressionUUID->"5177a8bc-e18a-4fc7-b603-6250faafa425"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ZSP1instpi", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"ZSppo", "[", 
           RowBox[{"1", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", "}"}], ",", 
              RowBox[{"{", "}"}], ",", 
              RowBox[{"{", "}"}], ",", 
              RowBox[{"{", "}"}], ",", 
              RowBox[{"{", "}"}]}], "}"}]}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SubscriptBox["a", "1"], "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"Log", "[", 
               SubscriptBox["A", "1"], "]"}]}]}], ",", 
            RowBox[{
             SubscriptBox["a", "2"], "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"Log", "[", 
               SubscriptBox["A", "2"], "]"}]}]}], ",", 
            RowBox[{
             SubscriptBox["a", "3"], "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"Log", "[", 
               SubscriptBox["A", "3"], "]"}]}]}], ",", 
            RowBox[{
             SubscriptBox["a", "4"], "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"Log", "[", 
               SubscriptBox["A", "4"], "]"}]}]}], ",", 
            RowBox[{
             SubscriptBox["a", "5"], "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"Log", "[", 
               SubscriptBox["A", "5"], "]"}]}]}], ",", 
            RowBox[{"M", "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
            RowBox[{"\[HBar]", "\[Rule]", " ", 
             RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
         RowBox[{
          SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
          RowBox[{"Simplify", "[", 
           SuperscriptBox["E", "x"], "]"}]}]}], "/.", "rule1po"}], ")"}], "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"ZSpmo", "[", 
           RowBox[{"1", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", "}"}], ",", 
              RowBox[{"{", "}"}], ",", 
              RowBox[{"{", "}"}], ",", 
              RowBox[{"{", "}"}], ",", 
              RowBox[{"{", "}"}]}], "}"}]}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SubscriptBox["a", "1"], "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"Log", "[", 
               SubscriptBox["A", "1"], "]"}]}]}], ",", 
            RowBox[{
             SubscriptBox["a", "2"], "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"Log", "[", 
               SubscriptBox["A", "2"], "]"}]}]}], ",", 
            RowBox[{
             SubscriptBox["a", "3"], "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"Log", "[", 
               SubscriptBox["A", "3"], "]"}]}]}], ",", 
            RowBox[{
             SubscriptBox["a", "4"], "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"Log", "[", 
               SubscriptBox["A", "4"], "]"}]}]}], ",", 
            RowBox[{
             SubscriptBox["a", "5"], "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"Log", "[", 
               SubscriptBox["A", "5"], "]"}]}]}], ",", 
            RowBox[{"M", "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
            RowBox[{"\[HBar]", "\[Rule]", " ", 
             RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
         RowBox[{
          SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
          RowBox[{"Simplify", "[", 
           SuperscriptBox["E", "x"], "]"}]}]}], "/.", "rule1mo"}], ")"}]}], 
     ")"}], "/", "2"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.876297298717375*^9, 3.876297307292029*^9}, {
  3.876297341947405*^9, 3.8762973821430407`*^9}, {3.8762989258013783`*^9, 
  3.8762989895009537`*^9}, {3.876354782399158*^9, 3.876354789476259*^9}, {
  3.876356747813017*^9, 3.87635676442106*^9}, {3.883437106162361*^9, 
  3.883437106407044*^9}, {3.883438257151729*^9, 3.883438268465178*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"a232b291-769c-41f8-aea6-111ac2118cc8"],

Cell[BoxData[
 FractionBox[
  RowBox[{"q", " ", 
   SubscriptBox["A", "1"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SubsuperscriptBox["A", "1", "2"]}], ")"}]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SubscriptBox["A", "1"]}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{
  3.883437107610785*^9, {3.8834382593169518`*^9, 3.883438268822974*^9}},
 CellLabel->"Out[51]=",ExpressionUUID->"f284b3c2-0da7-4ae1-b586-53481d43d9fa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSP1instpi", "-", 
   RowBox[{"ZSU2pi", "[", "1", "]"}]}], "/.", "rand"}]], "Input",
 CellChangeTimes->{{3.883438261421545*^9, 3.8834382806152*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"305a08a4-6f59-4856-94df-8736f99f67ee"],

Cell[BoxData["0``94.81376395890591"], "Output",
 CellChangeTimes->{{3.883438273974866*^9, 3.8834382811514397`*^9}},
 CellLabel->"Out[53]=",ExpressionUUID->"19b63b72-aa14-4f84-8ce7-dfe1df234fa3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["two instanton", "Subsubsection",
 CellChangeTimes->{{3.883437495042008*^9, 
  3.8834375047616863`*^9}},ExpressionUUID->"f769f7c2-f5dc-44e1-a5e5-\
10730ab5c97d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ZSP2instpi", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"ZSppe", "[", 
            RowBox[{"1", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "1", "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}]}], "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              SubscriptBox["a", "1"], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                SubscriptBox["A", "1"], "]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", "2"], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                SubscriptBox["A", "2"], "]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", "3"], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                SubscriptBox["A", "3"], "]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", "4"], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                SubscriptBox["A", "4"], "]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", "5"], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                SubscriptBox["A", "5"], "]"}]}]}], ",", 
             RowBox[{"M", "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
             RowBox[{"\[HBar]", "\[Rule]", " ", 
              RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
          RowBox[{
           SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
           RowBox[{"Simplify", "[", 
            SuperscriptBox["E", "x"], "]"}]}]}], "/.", "rule1pe"}], ")"}], 
       "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"ZSppe", "[", 
            RowBox[{"1", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "1", "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}]}], "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              SubscriptBox["a", "1"], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                SubscriptBox["A", "1"], "]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", "2"], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                SubscriptBox["A", "2"], "]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", "3"], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                SubscriptBox["A", "3"], "]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", "4"], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                SubscriptBox["A", "4"], "]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", "5"], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                SubscriptBox["A", "5"], "]"}]}]}], ",", 
             RowBox[{"M", "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
             RowBox[{"\[HBar]", "\[Rule]", " ", 
              RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
          RowBox[{
           SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
           RowBox[{"Simplify", "[", 
            SuperscriptBox["E", "x"], "]"}]}]}], "/.", "rule1pe"}], ")"}], 
       "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"ZSppe", "[", 
            RowBox[{"1", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "1", "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}]}], "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              SubscriptBox["a", "1"], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                SubscriptBox["A", "1"], "]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", "2"], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                SubscriptBox["A", "2"], "]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", "3"], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                SubscriptBox["A", "3"], "]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", "4"], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                SubscriptBox["A", "4"], "]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", "5"], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                SubscriptBox["A", "5"], "]"}]}]}], ",", 
             RowBox[{"M", "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
             RowBox[{"\[HBar]", "\[Rule]", " ", 
              RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
          RowBox[{
           SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
           RowBox[{"Simplify", "[", 
            SuperscriptBox["E", "x"], "]"}]}]}], "/.", "rule1pe"}], ")"}], 
       "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"ZSppe", "[", 
            RowBox[{"1", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "1", "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}]}], "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              SubscriptBox["a", "1"], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                SubscriptBox["A", "1"], "]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", "2"], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                SubscriptBox["A", "2"], "]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", "3"], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                SubscriptBox["A", "3"], "]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", "4"], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                SubscriptBox["A", "4"], "]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", "5"], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                SubscriptBox["A", "5"], "]"}]}]}], ",", 
             RowBox[{"M", "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
             RowBox[{"\[HBar]", "\[Rule]", " ", 
              RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
          RowBox[{
           SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
           RowBox[{"Simplify", "[", 
            SuperscriptBox["E", "x"], "]"}]}]}], "/.", "rule1pe"}], ")"}], 
       "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"ZSppe", "[", 
            RowBox[{"1", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "1", "}"}]}], "}"}]}], "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              SubscriptBox["a", "1"], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                SubscriptBox["A", "1"], "]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", "2"], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                SubscriptBox["A", "2"], "]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", "3"], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                SubscriptBox["A", "3"], "]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", "4"], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                SubscriptBox["A", "4"], "]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", "5"], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                SubscriptBox["A", "5"], "]"}]}]}], ",", 
             RowBox[{"M", "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
             RowBox[{"\[HBar]", "\[Rule]", " ", 
              RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
          RowBox[{
           SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
           RowBox[{"Simplify", "[", 
            SuperscriptBox["E", "x"], "]"}]}]}], "/.", "rule1pe"}], ")"}], 
       "-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"ZSpme", "[", 
            RowBox[{"1", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}]}], "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              SubscriptBox["a", "1"], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                SubscriptBox["A", "1"], "]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", "2"], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                SubscriptBox["A", "2"], "]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", "3"], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                SubscriptBox["A", "3"], "]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", "4"], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                SubscriptBox["A", "4"], "]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", "5"], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                SubscriptBox["A", "5"], "]"}]}]}], ",", 
             RowBox[{"M", "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
             RowBox[{"\[HBar]", "\[Rule]", " ", 
              RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
          RowBox[{
           SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
           RowBox[{"Simplify", "[", 
            SuperscriptBox["E", "x"], "]"}]}]}], "/.", "rule1me"}], ")"}]}], 
      ")"}], "/", "2"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{
      RowBox[{
       SubscriptBox["A", "1"], ">", "0"}], "&&", 
      RowBox[{"q", ">", "0"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8763002092950373`*^9, 3.8763002688108797`*^9}, {
  3.876300538350834*^9, 3.876300551059778*^9}, {3.876300603212756*^9, 
  3.876300642094462*^9}, {3.876357005693469*^9, 3.876357011303618*^9}, {
  3.876357116883698*^9, 3.876357117023253*^9}, {3.883437509710493*^9, 
  3.883437519924623*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"26651254-2c51-421a-a6a6-3fe3729c8cfa"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["q", "3"], " ", 
   SubsuperscriptBox["A", "1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox["q", "2"]}], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", "q", " ", 
      SubsuperscriptBox["A", "1", "2"]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "q", "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "2"]}], "-", 
        SuperscriptBox["q", "3"], "+", 
        SuperscriptBox["q", "4"]}], ")"}], " ", 
      SubsuperscriptBox["A", "1", "4"]}], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", "q", " ", 
      SubsuperscriptBox["A", "1", "6"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "2"], " ", 
      SubsuperscriptBox["A", "1", "8"]}]}], ")"}]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], "4"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SqrtBox["q"], "-", 
      SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SqrtBox["q"], "+", 
      SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       SqrtBox["q"], " ", 
       SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SqrtBox["q"], " ", 
       SubscriptBox["A", "1"]}]}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{3.883437523814414*^9, 3.8834759017766027`*^9, 
  3.8840538152474623`*^9, 3.884053909190641*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"b4dd7558-7613-4ba8-8c0c-165f1c661a62"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ZSU2pi", "[", "2", "]"}]], "Input",
 CellChangeTimes->{{3.8834375302743196`*^9, 3.883437534311591*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"41ac59cf-53ae-4458-9dc7-81f2a77869b2"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["q", "3"], " ", 
   SubsuperscriptBox["A", "1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox["q", "2"]}], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", "q", " ", 
      SubsuperscriptBox["A", "1", "2"]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "q", "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "2"]}], "-", 
        SuperscriptBox["q", "3"], "+", 
        SuperscriptBox["q", "4"]}], ")"}], " ", 
      SubsuperscriptBox["A", "1", "4"]}], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", "q", " ", 
      SubsuperscriptBox["A", "1", "6"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "2"], " ", 
      SubsuperscriptBox["A", "1", "8"]}]}], ")"}]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], "4"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"q", "-", 
      SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"q", " ", 
       SubsuperscriptBox["A", "1", "2"]}]}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{3.883437534929101*^9, 3.8836188472892838`*^9, 
  3.8836215446419086`*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"277d9d28-18a8-4b5b-a382-23453e180108"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSP2instpi", "-", 
   RowBox[{"ZSU2pi", "[", "2", "]"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.883437556985538*^9, 3.883437576996806*^9}, {
  3.8834759161948633`*^9, 3.883475931251609*^9}, {3.883476862269491*^9, 
  3.883476865893971*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"554dfd48-bf11-42b8-b161-6f1f240a1584"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8834375584524393`*^9, 3.883437577385199*^9}, {
   3.883475904969407*^9, 3.883475931853199*^9}, 3.883476866735834*^9, 
   3.883621547359969*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"84f92587-11b6-403e-9fa2-b836c8c0665e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["three instanton", "Subsubsection",
 CellChangeTimes->{{3.884059864768051*^9, 
  3.884059877340248*^9}},ExpressionUUID->"234da521-37d9-4891-8244-\
5550adb8240c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSp3instpi", "=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"ZSppo", "[", 
              RowBox[{"1", ",", 
               RowBox[{"{", 
                RowBox[{
                "\[Mu]", ",", "\[Nu]", ",", "\[Rho]", ",", "\[Lambda]", ",", 
                 "\[Sigma]"}], "}"}]}], "]"}], "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                SubscriptBox["a", "1"], "\[Rule]", 
                RowBox[{"-", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["A", "1"], "]"}]}]}], ",", 
               RowBox[{
                SubscriptBox["a", "2"], "\[Rule]", 
                RowBox[{"-", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["A", "2"], "]"}]}]}], ",", 
               RowBox[{
                SubscriptBox["a", "3"], "\[Rule]", 
                RowBox[{"-", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["A", "3"], "]"}]}]}], ",", 
               RowBox[{
                SubscriptBox["a", "4"], "\[Rule]", 
                RowBox[{"-", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["A", "4"], "]"}]}]}], ",", 
               RowBox[{
                SubscriptBox["a", "5"], "\[Rule]", 
                RowBox[{"-", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["A", "5"], "]"}]}]}], ",", 
               RowBox[{"M", "\[Rule]", 
                RowBox[{"-", 
                 RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
               RowBox[{"\[HBar]", "\[Rule]", " ", 
                RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
            RowBox[{
             SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
             RowBox[{"Simplify", "[", 
              SuperscriptBox["E", "x"], "]"}]}]}], "/.", "rule1po"}], ")"}], 
         "-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"ZSpmo", "[", 
              RowBox[{"1", ",", 
               RowBox[{"{", 
                RowBox[{
                "\[Mu]", ",", "\[Nu]", ",", "\[Rho]", ",", "\[Lambda]", ",", 
                 "\[Sigma]"}], "}"}]}], "]"}], "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                SubscriptBox["a", "1"], "\[Rule]", 
                RowBox[{"-", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["A", "1"], "]"}]}]}], ",", 
               RowBox[{
                SubscriptBox["a", "2"], "\[Rule]", 
                RowBox[{"-", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["A", "2"], "]"}]}]}], ",", 
               RowBox[{
                SubscriptBox["a", "3"], "\[Rule]", 
                RowBox[{"-", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["A", "3"], "]"}]}]}], ",", 
               RowBox[{
                SubscriptBox["a", "4"], "\[Rule]", 
                RowBox[{"-", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["A", "4"], "]"}]}]}], ",", 
               RowBox[{
                SubscriptBox["a", "5"], "\[Rule]", 
                RowBox[{"-", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["A", "5"], "]"}]}]}], ",", 
               RowBox[{"M", "\[Rule]", 
                RowBox[{"-", 
                 RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
               RowBox[{"\[HBar]", "\[Rule]", " ", 
                RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
            RowBox[{
             SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
             RowBox[{"Simplify", "[", 
              SuperscriptBox["E", "x"], "]"}]}]}], "/.", "rule1mo"}], ")"}]}],
         ")"}], "/", "2"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "0", ",", 
        RowBox[{"1", "-", "i"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "0", ",", 
        RowBox[{"1", "-", "i", "-", "j"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "0", ",", 
        RowBox[{"1", "-", "i", "-", "j", "-", "k"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Mu]", ",", 
        RowBox[{"IntegerPartitions", "[", "i", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Nu]", ",", 
        RowBox[{"IntegerPartitions", "[", "j", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Rho]", ",", 
        RowBox[{"IntegerPartitions", "[", "k", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Lambda]", ",", 
        RowBox[{"IntegerPartitions", "[", "l", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Sigma]", ",", 
        RowBox[{"IntegerPartitions", "[", 
         RowBox[{"1", "-", "i", "-", "j", "-", "k", "-", "l"}], "]"}]}], 
       "}"}]}], "]"}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.884059889811425*^9, 3.88405989586066*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"ea956bc9-cfcd-4bf6-88cf-1f77cac25d10"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSp3instpi", "-", 
   RowBox[{"ZSU2pi", "[", "3", "]"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.883437556985538*^9, 3.883437576996806*^9}, {
  3.8834759161948633`*^9, 3.883475931251609*^9}, {3.883476862269491*^9, 
  3.883476865893971*^9}, {3.884059928350308*^9, 3.8840599336887627`*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"0e384618-daa2-4252-9fcc-ea9be2f7b62a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8840599341066303`*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"12f4828d-dac5-4926-8261-a19041d508d1"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["qq-character", "Subsection",
 CellChangeTimes->{{3.883621705616069*^9, 3.883621722515748*^9}, {
  3.883630441112486*^9, 
  3.8836304441322117`*^9}},ExpressionUUID->"343d8235-aa73-493e-9c8f-\
c313a3325f01"],

Cell[CellGroupData[{

Cell["one instanton", "Subsubsection",
 CellChangeTimes->{{3.883630450986652*^9, 
  3.883630458331053*^9}},ExpressionUUID->"603cbe79-26f0-4e94-a389-\
c39f28177637"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSUpi", "[", 
   RowBox[{"\[Mu]_", ",", "\[Nu]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["A", "1"], 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
          "x", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], "+", 
         
         RowBox[{
         "x", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"boxes", "[", "\[Mu]", "]"}]}], "}"}]}], "]"}], 
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["A", "1"], "^", 
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}]}], 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
          "y", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], "+", 
         
         RowBox[{
         "y", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", 
       RowBox[{"boxes", "[", "\[Nu]", "]"}]}], "}"}]}], "]"}], 
   RowBox[{"ZSU", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.883621824677671*^9, 3.883621857602934*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"4eb30110-77c1-45e9-ba65-5aae2da691cb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"YSU2pi", "[", "n_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"YA", "[", 
          RowBox[{"M", ",", 
           RowBox[{"{", 
            RowBox[{"\[Mu]", ",", "\[Nu]"}], "}"}]}], "]"}], 
         RowBox[{"ZSUpi", "[", 
          RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "n"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Mu]", ",", 
          RowBox[{"IntegerPartitions", "[", "i", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Nu]", ",", 
          RowBox[{"IntegerPartitions", "[", 
           RowBox[{"n", "-", "i"}], "]"}]}], "}"}]}], "]"}], "//.", "trans"}],
      "//", "TrigToExp"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "expectation", " ", "value", " ", "of", " ", "YA", " ", "at", " ", "n"}], 
    "-", 
    RowBox[{"instanton", " ", "level", " ", "in", " ", "SU", 
     SubscriptBox[
      RowBox[{"(", "2", ")"}], "\[Pi]"], " ", "theory"}]}], "*)"}]}]], "Input",\

 CellChangeTimes->{{3.874377369840436*^9, 3.874377403281163*^9}, {
   3.8743774523746767`*^9, 3.8743774640859632`*^9}, {3.874797215279744*^9, 
   3.874797238963194*^9}, {3.874797454436438*^9, 3.8747974622871513`*^9}, 
   3.8747984058495903`*^9, {3.878259188940281*^9, 3.8782591923545933`*^9}, {
   3.882845356530838*^9, 3.8828453596417723`*^9}, {3.8828467146269484`*^9, 
   3.882846766174745*^9}, {3.88362217991527*^9, 3.88362222476429*^9}, {
   3.883622850753579*^9, 3.883622851618154*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"626a428d-4b9d-4402-aa8b-4e934b715345"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"YSU2piinv", "[", "n_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"YA", "[", 
           RowBox[{"M", ",", 
            RowBox[{"{", 
             RowBox[{"\[Mu]", ",", "\[Nu]"}], "}"}]}], "]"}]}], 
         RowBox[{"ZSUpi", "[", 
          RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", 
          RowBox[{"n", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Mu]", ",", 
          RowBox[{"IntegerPartitions", "[", "i", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Nu]", ",", 
          RowBox[{"IntegerPartitions", "[", 
           RowBox[{"n", "-", "1", "-", "i"}], "]"}]}], "}"}]}], "]"}], "//.", 
      "trans"}], "//", "TrigToExp"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"expectation", " ", "value", " ", "of", " ", 
     RowBox[{"1", "/", "YA"}], " ", "at", " ", "n"}], "-", 
    RowBox[{"instanton", " ", "level", " ", "in", " ", "SU", 
     SubscriptBox[
      RowBox[{"(", "2", ")"}], "\[Pi]"], " ", "theory"}]}], "*)"}]}]], "Input",\

 CellChangeTimes->{{3.874390909504541*^9, 3.874390914189768*^9}, {
  3.8743936899052*^9, 3.874393706199047*^9}, {3.874797470637151*^9, 
  3.8747975059201403`*^9}, {3.88284673679915*^9, 3.8828467679934998`*^9}, {
  3.883622208168663*^9, 3.8836222322010593`*^9}, {3.88362284704403*^9, 
  3.8836228488367853`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"5bb42dab-f74c-4479-9f64-5adf20941031"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Y2Api", "[", "n_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"m", " ", 
        RowBox[{"YSU2pi", "[", "n", "]"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SubscriptBox["a", "1"], "\[Rule]", 
          RowBox[{"-", 
           RowBox[{"Log", "[", 
            SubscriptBox["A", "1"], "]"}]}]}], ",", 
         RowBox[{
          SubscriptBox["a", "2"], "\[Rule]", 
          RowBox[{"Log", "[", 
           SubscriptBox["A", "1"], "]"}]}], ",", 
         RowBox[{"M", "\[Rule]", 
          RowBox[{"-", 
           RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
         RowBox[{"\[HBar]", "\[Rule]", " ", 
          RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
      RowBox[{
       SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
       RowBox[{"Simplify", "[", 
        SuperscriptBox["E", "x"], "]"}]}]}], "//", "Simplify"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "expectation", " ", "value", " ", "of", " ", "Y", " ", "at", " ", "n"}], 
    "-", 
    RowBox[{"instanton", " ", "in", " ", "SU", 
     SubscriptBox[
      RowBox[{"(", "2", ")"}], "\[Pi]"]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.875397621852652*^9, 3.875397680096321*^9}, {
  3.8753993867093763`*^9, 3.875399391573811*^9}, {3.875755291070217*^9, 
  3.875755298348301*^9}, {3.883082248885516*^9, 3.883082276256616*^9}, {
  3.8830823123364*^9, 3.8830823178024054`*^9}, {3.883622731645668*^9, 
  3.8836227612850323`*^9}, {3.883622833369568*^9, 3.8836228451330767`*^9}, {
  3.883628193708208*^9, 3.883628197583016*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"340d5761-543e-4d36-800d-7812042d33a8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Y2Apiinv", "[", "n_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"m", "^", "2"}], " ", 
        RowBox[{"YSU2piinv", "[", "n", "]"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SubscriptBox["a", "1"], "\[Rule]", 
          RowBox[{"-", 
           RowBox[{"Log", "[", 
            SubscriptBox["A", "1"], "]"}]}]}], ",", 
         RowBox[{
          SubscriptBox["a", "2"], "\[Rule]", 
          RowBox[{"Log", "[", 
           SubscriptBox["A", "1"], "]"}]}], ",", 
         RowBox[{"M", "\[Rule]", 
          RowBox[{"-", 
           RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
         RowBox[{"k", "\[Rule]", 
          RowBox[{"-", 
           RowBox[{"Log", "[", "\[CapitalDelta]", "]"}]}]}], ",", 
         RowBox[{"\[HBar]", "\[Rule]", " ", 
          RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
      RowBox[{
       SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
       RowBox[{"Simplify", "[", 
        SuperscriptBox["E", "x"], "]"}]}]}], "//", "Simplify"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"expectation", " ", "value", " ", "of", " ", 
     RowBox[{"c_A", "/", "Y"}], " ", "at", " ", "n"}], "-", 
    RowBox[{"instanton", " ", "in", " ", "SU", 
     SubscriptBox[
      RowBox[{"(", "2", ")"}], "\[Pi]"]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.8754048212181*^9, 3.875404842660783*^9}, {
   3.875755322823926*^9, 3.8757553332845078`*^9}, 3.883082284225884*^9, {
   3.8830823198296537`*^9, 3.8830823423062487`*^9}, {3.883622749538513*^9, 
   3.8836227498915043`*^9}, {3.8836228561001368`*^9, 
   3.8836228751999207`*^9}, {3.883628200165895*^9, 3.883628200527212*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"20b1cf83-2398-45c4-bf10-4765ae5836bf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]A1instpi", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Y2Api", "[", "1", "]"}], "+", 
    RowBox[{"Y2Apiinv", "[", "1", "]"}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{
  3.8782609586227007`*^9, {3.883622491167079*^9, 3.883622506806717*^9}, {
   3.883622883491767*^9, 3.883622888468813*^9}, {3.883627138575333*^9, 
   3.883627151749785*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"cde2ba2c-d474-4f54-93e9-23f65482529b"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{
    RowBox[{"-", "m"}], " ", "q"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["m", "2"]}], ")"}], " ", "q", " ", 
    SubscriptBox["A", "1"]}], "-", 
   RowBox[{"2", " ", "m", " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    SubsuperscriptBox["A", "1", "2"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["m", "2"]}], ")"}], " ", "q", " ", 
    SubsuperscriptBox["A", "1", "3"]}], "-", 
   RowBox[{"m", " ", "q", " ", 
    SubsuperscriptBox["A", "1", "4"]}]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{3.883622507493737*^9, 3.883622890104368*^9, 
  3.883627152493075*^9, 3.8836282043796377`*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"54171a75-f442-4ab9-bcf8-a830a4ab8fc7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"YSp1Api", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"m", " ", 
           RowBox[{"ZD4D4p", "[", 
            RowBox[{"M", ",", "1"}], "]"}], 
           RowBox[{"YCpo", "[", 
            RowBox[{"M", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}]}], "]"}], 
           RowBox[{"ZSppo", "[", 
            RowBox[{"1", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SubscriptBox["a", "1"], "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"Log", "[", 
               SubscriptBox["A", "1"], "]"}]}]}], ",", 
            RowBox[{
             SubscriptBox["a", "2"], "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"Log", "[", 
               SubscriptBox["A", "2"], "]"}]}]}], ",", 
            RowBox[{
             SubscriptBox["a", "3"], "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"Log", "[", 
               SubscriptBox["A", "3"], "]"}]}]}], ",", 
            RowBox[{
             SubscriptBox["a", "4"], "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"Log", "[", 
               SubscriptBox["A", "4"], "]"}]}]}], ",", 
            RowBox[{
             SubscriptBox["a", "5"], "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"Log", "[", 
               SubscriptBox["A", "5"], "]"}]}]}], ",", 
            RowBox[{"M", "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
            RowBox[{"\[HBar]", "\[Rule]", " ", 
             RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
         RowBox[{
          SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
          RowBox[{"Simplify", "[", 
           SuperscriptBox["E", "x"], "]"}]}]}], "/.", "rule1po"}], ")"}], "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"m", " ", 
           RowBox[{"ZD4D4p", "[", 
            RowBox[{"M", ",", "1"}], "]"}], 
           RowBox[{"YCmo", "[", 
            RowBox[{"M", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}]}], "]"}], 
           RowBox[{"ZSpmo", "[", 
            RowBox[{"1", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SubscriptBox["a", "1"], "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"Log", "[", 
               SubscriptBox["A", "1"], "]"}]}]}], ",", 
            RowBox[{
             SubscriptBox["a", "2"], "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"Log", "[", 
               SubscriptBox["A", "2"], "]"}]}]}], ",", 
            RowBox[{
             SubscriptBox["a", "3"], "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"Log", "[", 
               SubscriptBox["A", "3"], "]"}]}]}], ",", 
            RowBox[{
             SubscriptBox["a", "4"], "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"Log", "[", 
               SubscriptBox["A", "4"], "]"}]}]}], ",", 
            RowBox[{
             SubscriptBox["a", "5"], "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"Log", "[", 
               SubscriptBox["A", "5"], "]"}]}]}], ",", 
            RowBox[{"M", "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
            RowBox[{"\[HBar]", "\[Rule]", " ", 
             RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
         RowBox[{
          SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
          RowBox[{"Simplify", "[", 
           SuperscriptBox["E", "x"], "]"}]}]}], "/.", "rule1mo"}], ")"}]}], 
     ")"}], "/", "2"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.87653402211649*^9, 3.876534031928568*^9}, {
  3.876534068487762*^9, 3.876534087772942*^9}, {3.876534248222208*^9, 
  3.8765342932687597`*^9}, {3.876534339240885*^9, 3.876534363930722*^9}, {
  3.8836225288241587`*^9, 3.883622540694931*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"55e1a18d-0b06-48af-9360-f2ce0874bb2a"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"m", "-", 
      SubscriptBox["A", "1"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"m", " ", 
       SubscriptBox["A", "1"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"q", "+", 
      RowBox[{
       SuperscriptBox["m", "4"], " ", "q"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["m", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "q", "+", 
         SuperscriptBox["q", "2"]}], ")"}]}], "-", 
      RowBox[{"2", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["m", "2"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
       SubscriptBox["A", "1"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q", "+", 
         RowBox[{
          SuperscriptBox["m", "4"], " ", "q"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["m", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "q", "+", 
            SuperscriptBox["q", "2"]}], ")"}]}]}], ")"}], " ", 
       SubsuperscriptBox["A", "1", "2"]}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "m"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "m"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SubscriptBox["A", "1"]}], ")"}], "2"]}]]}]], "Output",
 CellChangeTimes->{3.883627125422093*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"cdc10dc2-ce31-44fd-bdb9-43c7e2b0df4e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[Chi]A1instpi", "+", "YSp1Api"}], ")"}], "/", "m"}], "//", 
  "Simplify", 
  RowBox[{"(*", 
   RowBox[{
   "extra", " ", "factor", " ", "needed", " ", "to", " ", "be", " ", 
    "subtracted"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.883627164359236*^9, 3.883627170995316*^9}, {
  3.883630402999791*^9, 
  3.883630417728039*^9}},ExpressionUUID->"0b130b5f-54fa-4a78-bc7b-\
9455fbeb7876"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["m", "2"]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["m", "2"]}], ")"}], "2"]]}]], "Output",
 CellChangeTimes->{{3.883627166430602*^9, 3.8836271714919*^9}, 
   3.8836282136869307`*^9, 3.8836304067196903`*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"5028e687-9ec0-45fb-8ff3-625a30dee47c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["two instantons", "Subsubsection",
 CellChangeTimes->{{3.8836304644977703`*^9, 
  3.883630471046311*^9}},ExpressionUUID->"c0f8f962-1940-4b0c-abe6-\
1ef96d047b84"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"YSp2pi", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"m", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"ZD4D4p", "[", 
              RowBox[{"M", ",", "1"}], "]"}], 
             RowBox[{"YCpe", "[", 
              RowBox[{"M", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "1", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}]}], "}"}]}], "]"}], " ", 
             RowBox[{"ZSppe", "[", 
              RowBox[{"1", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "1", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               SubscriptBox["a", "1"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "1"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "2"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "2"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "3"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "3"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "4"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "4"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "5"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "5"], "]"}]}]}], ",", 
              RowBox[{"M", "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
              RowBox[{"\[HBar]", "\[Rule]", " ", 
               RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
           RowBox[{
            SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
            RowBox[{"Simplify", "[", 
             SuperscriptBox["E", "x"], "]"}]}]}], "/.", "rule1pe"}], ")"}], 
        "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"ZD4D4p", "[", 
              RowBox[{"M", ",", "1"}], "]"}], 
             RowBox[{"YCpe", "[", 
              RowBox[{"M", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "1", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}]}], "}"}]}], "]"}], 
             RowBox[{"ZSppe", "[", 
              RowBox[{"1", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "1", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               SubscriptBox["a", "1"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "1"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "2"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "2"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "3"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "3"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "4"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "4"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "5"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "5"], "]"}]}]}], ",", 
              RowBox[{"M", "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
              RowBox[{"\[HBar]", "\[Rule]", " ", 
               RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
           RowBox[{
            SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
            RowBox[{"Simplify", "[", 
             SuperscriptBox["E", "x"], "]"}]}]}], "/.", "rule1pe"}], ")"}], 
        "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"ZD4D4p", "[", 
              RowBox[{"M", ",", "1"}], "]"}], 
             RowBox[{"YCpe", "[", 
              RowBox[{"M", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "1", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}]}], "}"}]}], "]"}], 
             RowBox[{"ZSppe", "[", 
              RowBox[{"1", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "1", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               SubscriptBox["a", "1"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "1"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "2"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "2"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "3"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "3"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "4"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "4"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "5"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "5"], "]"}]}]}], ",", 
              RowBox[{"M", "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
              RowBox[{"\[HBar]", "\[Rule]", " ", 
               RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
           RowBox[{
            SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
            RowBox[{"Simplify", "[", 
             SuperscriptBox["E", "x"], "]"}]}]}], "/.", "rule1pe"}], ")"}], 
        "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"ZD4D4p", "[", 
              RowBox[{"M", ",", "1"}], "]"}], 
             RowBox[{"YCpe", "[", 
              RowBox[{"M", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "1", "}"}], ",", 
                 RowBox[{"{", "}"}]}], "}"}]}], "]"}], 
             RowBox[{"ZSppe", "[", 
              RowBox[{"1", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "1", "}"}], ",", 
                 RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               SubscriptBox["a", "1"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "1"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "2"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "2"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "3"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "3"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "4"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "4"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "5"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "5"], "]"}]}]}], ",", 
              RowBox[{"M", "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
              RowBox[{"\[HBar]", "\[Rule]", " ", 
               RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
           RowBox[{
            SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
            RowBox[{"Simplify", "[", 
             SuperscriptBox["E", "x"], "]"}]}]}], "/.", "rule1pe"}], ")"}], 
        "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"ZD4D4p", "[", 
              RowBox[{"M", ",", "1"}], "]"}], 
             RowBox[{"YCpe", "[", 
              RowBox[{"M", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "1", "}"}]}], "}"}]}], "]"}], 
             RowBox[{"ZSppe", "[", 
              RowBox[{"1", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "1", "}"}]}], "}"}]}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               SubscriptBox["a", "1"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "1"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "2"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "2"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "3"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "3"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "4"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "4"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "5"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "5"], "]"}]}]}], ",", 
              RowBox[{"M", "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
              RowBox[{"\[HBar]", "\[Rule]", " ", 
               RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
           RowBox[{
            SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
            RowBox[{"Simplify", "[", 
             SuperscriptBox["E", "x"], "]"}]}]}], "/.", "rule1pe"}], ")"}], 
        "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Pre2", " ", 
             RowBox[{
              RowBox[{"ZD4D4p", "[", 
               RowBox[{"M", ",", "1"}], "]"}], "/", 
              RowBox[{"YCpe", "[", 
               RowBox[{"M", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"{", "}"}], ",", 
                  RowBox[{"{", "}"}], ",", 
                  RowBox[{"{", "}"}], ",", 
                  RowBox[{"{", "}"}], ",", 
                  RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], 
             RowBox[{"ZSppe", "[", 
              RowBox[{"1", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               SubscriptBox["a", "1"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "1"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "2"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "2"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "3"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "3"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "4"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "4"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "5"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "5"], "]"}]}]}], ",", 
              RowBox[{"M", "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
              RowBox[{"\[HBar]", "\[Rule]", " ", 
               RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
           RowBox[{
            SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
            RowBox[{"Simplify", "[", 
             SuperscriptBox["E", "x"], "]"}]}]}], "/.", "rule1pe"}], ")"}], 
        "-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"ZD4D4p", "[", 
              RowBox[{"M", ",", "1"}], "]"}], 
             RowBox[{"YCme0", "[", "M", "]"}], 
             RowBox[{"ZSpme", "[", 
              RowBox[{"1", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               SubscriptBox["a", "1"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "1"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "2"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "2"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "3"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "3"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "4"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "4"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "5"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "5"], "]"}]}]}], ",", 
              RowBox[{"M", "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
              RowBox[{"\[HBar]", "\[Rule]", " ", 
               RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
           RowBox[{
            SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
            RowBox[{"Simplify", "[", 
             SuperscriptBox["E", "x"], "]"}]}]}], "/.", "rule1me"}], ")"}]}], 
       ")"}], "/", "2"}]}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{
      RowBox[{
       SubscriptBox["A", "1"], ">", "0"}], "&&", 
      RowBox[{"q", ">", "0"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8763002092950373`*^9, 3.8763002688108797`*^9}, {
   3.876300538350834*^9, 3.876300551059778*^9}, {3.876300603212756*^9, 
   3.876300642094462*^9}, {3.876357005693469*^9, 3.876357011303618*^9}, {
   3.876357116883698*^9, 3.876357117023253*^9}, {3.876538597876905*^9, 
   3.876538673887265*^9}, {3.8765388380152597`*^9, 3.8765388576322603`*^9}, 
   3.8765389211313457`*^9, {3.876538975695066*^9, 3.876538984560196*^9}, {
   3.876539993766014*^9, 3.876539995632319*^9}, {3.8765400793219852`*^9, 
   3.876540080435152*^9}, 3.87654133671611*^9, {3.876541383504244*^9, 
   3.876541383763476*^9}, {3.8765491846932592`*^9, 3.876549203034299*^9}, {
   3.8765493611937513`*^9, 3.8765493621274767`*^9}, {3.876549724663043*^9, 
   3.8765497259893427`*^9}, {3.8836304930707273`*^9, 3.883630498984544*^9}, {
   3.883634062154817*^9, 3.8836340629940166`*^9}, {3.883649098426138*^9, 
   3.883649098725924*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"fc6a7948-f57d-4e67-8d7e-c557a2451445"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"q", " ", 
      SubscriptBox["A", "1"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "m", " ", 
         SuperscriptBox["q", "4"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "5"], " ", 
         SuperscriptBox["q", "4"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "6"]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["m", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["m", "2"]}], ")"}], " ", 
         SuperscriptBox["q", "4"], " ", 
         SubscriptBox["A", "1"]}], "+", 
        RowBox[{"m", " ", "q", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"q", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "q", "+", 
              SuperscriptBox["q", "3"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "4"], " ", "q", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "q", "+", 
              SuperscriptBox["q", "3"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "4"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"3", " ", "q"}], "+", 
              SuperscriptBox["q", "2"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "3"]}], "+", 
              SuperscriptBox["q", "4"], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["q", "5"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "6"]}]}], ")"}]}]}], ")"}], " ", 
         SubsuperscriptBox["A", "1", "2"]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["m", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["m", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
         SuperscriptBox["q", "3"], " ", 
         SubsuperscriptBox["A", "1", "3"]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"m", " ", "q", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "q"}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["q", "2"]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["q", "3"]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["q", "4"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "5"]}], "+", 
              SuperscriptBox["q", "6"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "5"], " ", "q", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "q"}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["q", "2"]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["q", "3"]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["q", "4"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "5"]}], "+", 
              SuperscriptBox["q", "6"]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "q", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "3"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "5"]}], "+", 
              SuperscriptBox["q", "7"], "-", 
              SuperscriptBox["q", "8"]}], ")"}]}]}], ")"}], " ", 
         SubsuperscriptBox["A", "1", "4"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["m", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["m", "2"]}], ")"}], " ", 
         SuperscriptBox["q", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "q", "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "2"]}], "-", 
           SuperscriptBox["q", "3"], "+", 
           SuperscriptBox["q", "4"]}], ")"}], " ", 
         SubsuperscriptBox["A", "1", "5"]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"m", " ", "q", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "q"}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["q", "2"]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["q", "3"]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["q", "4"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "5"]}], "+", 
              SuperscriptBox["q", "6"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "5"], " ", "q", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "q"}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["q", "2"]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["q", "3"]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["q", "4"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "5"]}], "+", 
              SuperscriptBox["q", "6"]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "q", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "3"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "5"]}], "+", 
              SuperscriptBox["q", "7"], "-", 
              SuperscriptBox["q", "8"]}], ")"}]}]}], ")"}], " ", 
         SubsuperscriptBox["A", "1", "6"]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["m", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["m", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
         SuperscriptBox["q", "3"], " ", 
         SubsuperscriptBox["A", "1", "7"]}], "+", 
        RowBox[{"m", " ", "q", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"q", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "q", "+", 
              SuperscriptBox["q", "3"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "4"], " ", "q", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "q", "+", 
              SuperscriptBox["q", "3"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "4"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"3", " ", "q"}], "+", 
              SuperscriptBox["q", "2"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "3"]}], "+", 
              SuperscriptBox["q", "4"], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["q", "5"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "6"]}]}], ")"}]}]}], ")"}], " ", 
         SubsuperscriptBox["A", "1", "8"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["m", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["m", "2"]}], ")"}], " ", 
         SuperscriptBox["q", "4"], " ", 
         SubsuperscriptBox["A", "1", "9"]}], "-", 
        RowBox[{"2", " ", "m", " ", 
         SuperscriptBox["q", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "2"], "+", 
           RowBox[{
            SuperscriptBox["m", "4"], " ", 
            SuperscriptBox["q", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["q", "4"]}], ")"}]}]}], ")"}], " ", 
         SubsuperscriptBox["A", "1", "10"]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["m", "2"]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "q"}], ")"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SqrtBox["q"], "-", 
         SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SqrtBox["q"], "+", 
         SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          SqrtBox["q"], " ", 
          SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SqrtBox["q"], " ", 
          SubscriptBox["A", "1"]}]}], ")"}], "2"]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.883634117658236*^9, 3.8836342629041023`*^9, 
  3.883649218010785*^9},
 CellLabel->
  "Out[136]=",ExpressionUUID->"39875a21-db7b-4973-a516-0c3649c58db2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]A2instpi", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Y2Api", "[", "2", "]"}], "+", 
    RowBox[{"Y2Apiinv", "[", "2", "]"}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.883634528762445*^9, 3.8836345327447653`*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"e44cf500-7e97-42f2-bf68-3432c208b078"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["q", "2"], " ", 
      SubscriptBox["A", "1"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "m", " ", 
         SuperscriptBox["q", "3"]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["m", "2"]}], ")"}], " ", 
         SuperscriptBox["q", "3"], " ", 
         SubscriptBox["A", "1"]}], "+", 
        RowBox[{"m", " ", "q", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", "q", "-", 
           SuperscriptBox["q", "3"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "4"]}]}], ")"}], " ", 
         SubsuperscriptBox["A", "1", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["m", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
         SuperscriptBox["q", "2"], " ", 
         SubsuperscriptBox["A", "1", "3"]}], "+", 
        RowBox[{"m", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "q"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["q", "2"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["q", "3"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["q", "4"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "5"]}], "+", 
           SuperscriptBox["q", "6"]}], ")"}], " ", 
         SubsuperscriptBox["A", "1", "4"]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["m", "2"]}], ")"}], " ", "q", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "q", "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "2"]}], "-", 
           SuperscriptBox["q", "3"], "+", 
           SuperscriptBox["q", "4"]}], ")"}], " ", 
         SubsuperscriptBox["A", "1", "5"]}], "+", 
        RowBox[{"m", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "q"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["q", "2"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["q", "3"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["q", "4"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "5"]}], "+", 
           SuperscriptBox["q", "6"]}], ")"}], " ", 
         SubsuperscriptBox["A", "1", "6"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["m", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
         SuperscriptBox["q", "2"], " ", 
         SubsuperscriptBox["A", "1", "7"]}], "+", 
        RowBox[{"m", " ", "q", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", "q", "-", 
           SuperscriptBox["q", "3"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "4"]}]}], ")"}], " ", 
         SubsuperscriptBox["A", "1", "8"]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["m", "2"]}], ")"}], " ", 
         SuperscriptBox["q", "3"], " ", 
         SubsuperscriptBox["A", "1", "9"]}], "+", 
        RowBox[{"2", " ", "m", " ", 
         SuperscriptBox["q", "3"], " ", 
         SubsuperscriptBox["A", "1", "10"]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "q"}], ")"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"q", "-", 
         SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"q", " ", 
          SubsuperscriptBox["A", "1", "2"]}]}], ")"}], "2"]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.883634535229888*^9},
 CellLabel->
  "Out[116]=",ExpressionUUID->"ff51aedc-5e9a-4e0c-9247-98b0137cfa6a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[Chi]A2instpi", "+", "YSp2pi"}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"m", " ", "ZSP1instpi"}], ")"}]}], "//", "Simplify", 
  RowBox[{"(*", 
   RowBox[{
   "extra", " ", "factor", " ", "needed", " ", "to", " ", "be", " ", 
    "subtracted"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.883634548393824*^9, 3.88363459329554*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"852fb4ef-a82f-4519-8e5b-52fa30fce4b4"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["m", "2"]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["m", "2"]}], ")"}], "2"]]}]], "Output",
 CellChangeTimes->{3.883634553409128*^9, 3.883634594299136*^9},
 CellLabel->
  "Out[118]=",ExpressionUUID->"8e1ead86-3ed7-4003-b50e-95a196cc5729"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["three instantons", "Subsubsection",
 CellChangeTimes->{{3.8836304644977703`*^9, 3.883630471046311*^9}, {
  3.8836347785287046`*^9, 
  3.883634779985282*^9}},ExpressionUUID->"9775cc70-8448-4e9a-9837-\
d1f4621b3616"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"YSP3pi", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"m", " ", 
               RowBox[{"ZD4D4p", "[", 
                RowBox[{"M", ",", "1"}], "]"}], 
               RowBox[{"YCpo", "[", 
                RowBox[{"M", ",", 
                 RowBox[{"{", 
                  RowBox[{
                  "\[Mu]", ",", "\[Nu]", ",", "\[Rho]", ",", "\[Lambda]", ",",
                    "\[Sigma]"}], "}"}]}], "]"}], 
               RowBox[{"ZSppo", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"{", 
                  RowBox[{
                  "\[Mu]", ",", "\[Nu]", ",", "\[Rho]", ",", "\[Lambda]", ",",
                    "\[Sigma]"}], "}"}]}], "]"}]}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 SubscriptBox["a", "1"], "\[Rule]", 
                 RowBox[{"-", 
                  RowBox[{"Log", "[", 
                   SubscriptBox["A", "1"], "]"}]}]}], ",", 
                RowBox[{
                 SubscriptBox["a", "2"], "\[Rule]", 
                 RowBox[{"-", 
                  RowBox[{"Log", "[", 
                   SubscriptBox["A", "2"], "]"}]}]}], ",", 
                RowBox[{
                 SubscriptBox["a", "3"], "\[Rule]", 
                 RowBox[{"-", 
                  RowBox[{"Log", "[", 
                   SubscriptBox["A", "3"], "]"}]}]}], ",", 
                RowBox[{
                 SubscriptBox["a", "4"], "\[Rule]", 
                 RowBox[{"-", 
                  RowBox[{"Log", "[", 
                   SubscriptBox["A", "4"], "]"}]}]}], ",", 
                RowBox[{
                 SubscriptBox["a", "5"], "\[Rule]", 
                 RowBox[{"-", 
                  RowBox[{"Log", "[", 
                   SubscriptBox["A", "5"], "]"}]}]}], ",", 
                RowBox[{"M", "\[Rule]", 
                 RowBox[{"-", 
                  RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
                RowBox[{"\[HBar]", "\[Rule]", " ", 
                 RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
             RowBox[{
              SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
              RowBox[{"Simplify", "[", 
               SuperscriptBox["E", "x"], "]"}]}]}], "/.", "rule1po"}], ")"}], 
          "-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"m", " ", 
               RowBox[{"ZD4D4p", "[", 
                RowBox[{"M", ",", "1"}], "]"}], 
               RowBox[{"YCmo", "[", 
                RowBox[{"M", ",", 
                 RowBox[{"{", 
                  RowBox[{
                  "\[Mu]", ",", "\[Nu]", ",", "\[Rho]", ",", "\[Lambda]", ",",
                    "\[Sigma]"}], "}"}]}], "]"}], 
               RowBox[{"ZSpmo", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"{", 
                  RowBox[{
                  "\[Mu]", ",", "\[Nu]", ",", "\[Rho]", ",", "\[Lambda]", ",",
                    "\[Sigma]"}], "}"}]}], "]"}]}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 SubscriptBox["a", "1"], "\[Rule]", 
                 RowBox[{"-", 
                  RowBox[{"Log", "[", 
                   SubscriptBox["A", "1"], "]"}]}]}], ",", 
                RowBox[{
                 SubscriptBox["a", "2"], "\[Rule]", 
                 RowBox[{"-", 
                  RowBox[{"Log", "[", 
                   SubscriptBox["A", "2"], "]"}]}]}], ",", 
                RowBox[{
                 SubscriptBox["a", "3"], "\[Rule]", 
                 RowBox[{"-", 
                  RowBox[{"Log", "[", 
                   SubscriptBox["A", "3"], "]"}]}]}], ",", 
                RowBox[{
                 SubscriptBox["a", "4"], "\[Rule]", 
                 RowBox[{"-", 
                  RowBox[{"Log", "[", 
                   SubscriptBox["A", "4"], "]"}]}]}], ",", 
                RowBox[{
                 SubscriptBox["a", "5"], "\[Rule]", 
                 RowBox[{"-", 
                  RowBox[{"Log", "[", 
                   SubscriptBox["A", "5"], "]"}]}]}], ",", 
                RowBox[{"M", "\[Rule]", 
                 RowBox[{"-", 
                  RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
                RowBox[{"\[HBar]", "\[Rule]", " ", 
                 RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
             RowBox[{
              SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
              RowBox[{"Simplify", "[", 
               SuperscriptBox["E", "x"], "]"}]}]}], "/.", "rule1mo"}], 
           ")"}]}], ")"}], "/", "2"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", 
         RowBox[{"1", "-", "i"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", 
         RowBox[{"1", "-", "i", "-", "j"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", 
         RowBox[{"1", "-", "i", "-", "j", "-", "k"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Mu]", ",", 
         RowBox[{"IntegerPartitions", "[", "i", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Nu]", ",", 
         RowBox[{"IntegerPartitions", "[", "j", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Rho]", ",", 
         RowBox[{"IntegerPartitions", "[", "k", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]", ",", 
         RowBox[{"IntegerPartitions", "[", "l", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Sigma]", ",", 
         RowBox[{"IntegerPartitions", "[", 
          RowBox[{"1", "-", "i", "-", "j", "-", "k", "-", "l"}], "]"}]}], 
        "}"}]}], "]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"m", " ", "Pre2", " ", 
             RowBox[{
              RowBox[{"ZD4D4p", "[", 
               RowBox[{"M", ",", "1"}], "]"}], "/", 
              RowBox[{"YCpo", "[", 
               RowBox[{"M", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"{", "}"}], ",", 
                  RowBox[{"{", "}"}], ",", 
                  RowBox[{"{", "}"}], ",", 
                  RowBox[{"{", "}"}], ",", 
                  RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], 
             RowBox[{"ZSppo", "[", 
              RowBox[{"1", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               SubscriptBox["a", "1"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "1"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "2"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "2"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "3"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "3"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "4"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "4"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "5"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "5"], "]"}]}]}], ",", 
              RowBox[{"M", "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
              RowBox[{"\[HBar]", "\[Rule]", " ", 
               RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
           RowBox[{
            SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
            RowBox[{"Simplify", "[", 
             SuperscriptBox["E", "x"], "]"}]}]}], "/.", "rule1po"}], ")"}], 
        "-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"m", " ", "Pre2", " ", 
             RowBox[{
              RowBox[{"ZD4D4p", "[", 
               RowBox[{"M", ",", "1"}], "]"}], "/", 
              RowBox[{"YCmo", "[", 
               RowBox[{"M", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"{", "}"}], ",", 
                  RowBox[{"{", "}"}], ",", 
                  RowBox[{"{", "}"}], ",", 
                  RowBox[{"{", "}"}], ",", 
                  RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], 
             RowBox[{"ZSpmo", "[", 
              RowBox[{"1", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               SubscriptBox["a", "1"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "1"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "2"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "2"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "3"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "3"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "4"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "4"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "5"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "5"], "]"}]}]}], ",", 
              RowBox[{"M", "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
              RowBox[{"\[HBar]", "\[Rule]", " ", 
               RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
           RowBox[{
            SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
            RowBox[{"Simplify", "[", 
             SuperscriptBox["E", "x"], "]"}]}]}], "/.", "rule1mo"}], ")"}]}], 
       ")"}], "/", "2"}]}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{
      RowBox[{
       SubscriptBox["A", "1"], ">", "0"}], "&&", 
      RowBox[{"q", ">", "0"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.876357501502351*^9, 3.876357670152783*^9}, {
  3.883649166529105*^9, 3.883649182098586*^9}, {3.883649216891362*^9, 
  3.883649252401936*^9}, {3.883649347188689*^9, 3.883649374277607*^9}, {
  3.8836528656247253`*^9, 3.883652941718479*^9}, {3.883686964635948*^9, 
  3.883687014500557*^9}, {3.8840519858114223`*^9, 3.884051987252187*^9}, {
  3.884052756434462*^9, 3.884052786246129*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"7db3b0d7-b040-4bd0-8040-f75a0707182a"],

Cell[BoxData[
 TemplateBox[{
  "Simplify", "time", 
   "\"Time spent on a transformation exceeded \
\\!\\(\\*RowBox[{\\\"300.`\\\"}]\\) seconds, and the transformation was \
aborted. Increasing the value of TimeConstraint option may improve the result \
of simplification.\"", 2, 50, 5, 29260971821418287457, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.883649701845336*^9, 3.8836518190468597`*^9, 
  3.883653251271343*^9, 3.883687321449819*^9, 3.884049749790015*^9, 
  3.884051165970627*^9, 3.884051862786908*^9, 3.884052307981563*^9, 
  3.884053096928316*^9, 3.884054234215241*^9, 3.884055258856452*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[50]:=",ExpressionUUID->"1fe74555-88e8-4cdd-8a90-\
68a7d8d888f6"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "6"], " ", 
    RowBox[{"(", 
     RowBox[{"m", "-", 
      SubscriptBox["A", "1"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"m", " ", 
       SubscriptBox["A", "1"]}]}], ")"}]}]], 
  RowBox[{
   SuperscriptBox["q", "3"], " ", 
   SubsuperscriptBox["A", "1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["q", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "m"}], "+", 
          SuperscriptBox["q", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"m", " ", 
           SuperscriptBox["q", "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m", "-", 
           SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"m", " ", 
            SubscriptBox["A", "1"]}]}], ")"}], "2"]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "m"}], "+", "q"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SqrtBox["q"], "+", "q"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SqrtBox["q"], "+", "q"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"m", " ", "q"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q", "-", 
           SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"q", " ", 
            SubscriptBox["A", "1"]}]}], ")"}], "2"]}]]}], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["q", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "+", 
         SuperscriptBox["q", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"m", " ", 
          SuperscriptBox["q", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"m", " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "+", "q"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SqrtBox["q"], "+", "q"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["q"], "+", "q"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"m", " ", "q"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q", "+", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"q", " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["m", "6"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "q"}], ")"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{"q", "+", 
         RowBox[{
          SuperscriptBox["m", "4"], " ", "q"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["m", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "q", "+", 
            SuperscriptBox["q", "2"]}], ")"}]}], "+", 
         RowBox[{"2", " ", "m", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["m", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
          SubscriptBox["A", "1"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q", "+", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", "q"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", "q", "+", 
               SuperscriptBox["q", "2"]}], ")"}]}]}], ")"}], " ", 
          SubsuperscriptBox["A", "1", "2"]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "m"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "m"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "q"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m", "2"], "-", "q"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"m", "+", "q"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", "q"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"m", " ", "q"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "q"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SubscriptBox["A", "1"]}], ")"}], "2"]}]], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q", " ", 
        RowBox[{"(", 
         RowBox[{"m", "+", 
          SuperscriptBox["q", 
           RowBox[{"3", "/", "2"}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"m", " ", 
           SuperscriptBox["q", 
            RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m", "-", 
           SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"m", " ", 
            SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "m", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
           SqrtBox["q"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "q"}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
           SqrtBox["q"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "q"}], ")"}]}], "+", 
          RowBox[{"q", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", "q"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", "q", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", "q"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "q"}], "-", 
             SuperscriptBox["q", "2"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["q", "3"]}], "+", 
             SuperscriptBox["q", "4"]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["q", 
               RowBox[{"3", "/", "2"}]], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "q"}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["m", "4"], " ", 
              SuperscriptBox["q", 
               RowBox[{"3", "/", "2"}]], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "q"}], ")"}]}], "-", 
             RowBox[{"2", " ", "m", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"3", " ", "q"}], "+", 
                SuperscriptBox["q", "2"]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m", "3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"3", " ", "q"}], "+", 
                SuperscriptBox["q", "2"]}], ")"}]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["m", "2"], " ", 
              SqrtBox["q"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["q", "3"]}], ")"}]}]}], ")"}], " ", 
           SubscriptBox["A", "1"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "m", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
              SqrtBox["q"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "q"}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m", "3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
              SqrtBox["q"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "q"}], ")"}]}], "+", 
             RowBox[{"q", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"3", " ", "q"}], "+", 
                SuperscriptBox["q", "2"]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m", "4"], " ", "q", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"3", " ", "q"}], "+", 
                SuperscriptBox["q", "2"]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "q"}], "-", 
                SuperscriptBox["q", "2"], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["q", "3"]}], "+", 
                SuperscriptBox["q", "4"]}], ")"}]}]}], ")"}], " ", 
           SubsuperscriptBox["A", "1", "2"]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "m"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "m"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m", "+", 
          SqrtBox["q"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"m", " ", 
           SqrtBox["q"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SqrtBox["q"], "+", "q"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SqrtBox["q"], "+", "q"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SqrtBox["q"], "+", 
           SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SqrtBox["q"], " ", 
            SubscriptBox["A", "1"]}]}], ")"}], "2"]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q", " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", 
          SuperscriptBox["q", 
           RowBox[{"3", "/", "2"}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"m", " ", 
           SuperscriptBox["q", 
            RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m", "-", 
           SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"m", " ", 
            SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "m", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
           SqrtBox["q"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "q"}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
           SqrtBox["q"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "q"}], ")"}]}], "+", 
          RowBox[{"q", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", "q"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", "q", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", "q"}], "+", 
             SuperscriptBox["q", "2"]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "q"}], "-", 
             SuperscriptBox["q", "2"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["q", "3"]}], "+", 
             SuperscriptBox["q", "4"]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["q", 
               RowBox[{"3", "/", "2"}]], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "q"}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["m", "4"], " ", 
              SuperscriptBox["q", 
               RowBox[{"3", "/", "2"}]], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "q"}], ")"}]}], "+", 
             RowBox[{"m", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"3", " ", "q"}], "+", 
                SuperscriptBox["q", "2"]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m", "3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"3", " ", "q"}], "+", 
                SuperscriptBox["q", "2"]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"], " ", 
              SqrtBox["q"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["q", "3"]}], ")"}]}]}], ")"}], " ", 
           SubscriptBox["A", "1"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "m", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
              SqrtBox["q"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "q"}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["m", "3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
              SqrtBox["q"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "q"}], ")"}]}], "+", 
             RowBox[{"q", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"3", " ", "q"}], "+", 
                SuperscriptBox["q", "2"]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m", "4"], " ", "q", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"3", " ", "q"}], "+", 
                SuperscriptBox["q", "2"]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "q"}], "-", 
                SuperscriptBox["q", "2"], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["q", "3"]}], "+", 
                SuperscriptBox["q", "4"]}], ")"}]}]}], ")"}], " ", 
           SubsuperscriptBox["A", "1", "2"]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "m"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "m"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", 
          SqrtBox["q"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"m", " ", 
           SqrtBox["q"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SqrtBox["q"], "+", "q"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SqrtBox["q"], "+", "q"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SqrtBox["q"], "-", 
           SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            SqrtBox["q"], " ", 
            SubscriptBox["A", "1"]}]}], ")"}], "2"]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"m", " ", "q"}], "-", 
          SubscriptBox["A", "1"]}], ")"}], " ", 
        SubsuperscriptBox["A", "1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"q", "-", 
          RowBox[{"m", " ", 
           SubscriptBox["A", "1"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "m"}], "+", 
          RowBox[{"q", " ", 
           SubscriptBox["A", "1"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"m", " ", "q", " ", 
           SubscriptBox["A", "1"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"q", "+", 
             RowBox[{
              SuperscriptBox["m", "4"], " ", "q"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "q", "+", 
                SuperscriptBox["q", "2"]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", "m", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["m", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", "q", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "q", "+", 
             SuperscriptBox["q", "2"]}], ")"}], " ", 
           SubscriptBox["A", "1"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"4", " ", "q"}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["q", "2"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["q", "3"]}], "+", 
             SuperscriptBox["q", "4"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"q", "+", 
             RowBox[{
              SuperscriptBox["m", "4"], " ", "q"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "q", "+", 
                SuperscriptBox["q", "2"]}], ")"}]}]}], ")"}], " ", 
           SubsuperscriptBox["A", "1", "2"]}], "+", 
          RowBox[{"2", " ", "m", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["m", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "q"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["q", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["q", "3"]}], "+", 
             SuperscriptBox["q", "4"]}], ")"}], " ", 
           SubsuperscriptBox["A", "1", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"4", " ", "q"}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["q", "2"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["q", "3"]}], "+", 
             SuperscriptBox["q", "4"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"q", "+", 
             RowBox[{
              SuperscriptBox["m", "4"], " ", "q"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "q", "+", 
                SuperscriptBox["q", "2"]}], ")"}]}]}], ")"}], " ", 
           SubsuperscriptBox["A", "1", "4"]}], "-", 
          RowBox[{"2", " ", "m", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["m", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", "q", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "q", "+", 
             SuperscriptBox["q", "2"]}], ")"}], " ", 
           SubsuperscriptBox["A", "1", "5"]}], "+", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"q", "+", 
             RowBox[{
              SuperscriptBox["m", "4"], " ", "q"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "q", "+", 
                SuperscriptBox["q", "2"]}], ")"}]}]}], ")"}], " ", 
           SubsuperscriptBox["A", "1", "6"]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "m"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "m"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SqrtBox["q"], "-", 
           SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q", "-", 
           SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SqrtBox["q"], "+", 
           SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q", "+", 
           SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            SqrtBox["q"], " ", 
            SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SqrtBox["q"], " ", 
            SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"q", " ", 
            SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"q", " ", 
            SubscriptBox["A", "1"]}]}], ")"}], "2"]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.883687324694769*^9, 3.884049752357223*^9, 
  3.8840511687588053`*^9, 3.884051864537245*^9, 3.8840523093158712`*^9, 
  3.884053099003105*^9, 3.884054851556263*^9, 3.8840552615672398`*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"336bdc9c-6a46-4a9f-988c-7661d1f47b40"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]A3instpi", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Y2Api", "[", "3", "]"}], "+", 
    RowBox[{"Y2Apiinv", "[", "3", "]"}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.884053030195479*^9, 3.8840530374518213`*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"5d965eaa-28f3-45ae-aa83-b13d6891d210"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["q", "5"], " ", 
    SubsuperscriptBox["A", "1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "m"}], " ", 
       SuperscriptBox["q", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "q"}], "+", 
         SuperscriptBox["q", "2"]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["m", "2"]}], ")"}], " ", 
       SuperscriptBox["q", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "q"}], "+", 
         SuperscriptBox["q", "2"]}], ")"}], " ", 
       SubscriptBox["A", "1"]}], "-", 
      RowBox[{"m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
       SuperscriptBox["q", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         SuperscriptBox["q", "2"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "4"]}]}], ")"}], " ", 
       SubsuperscriptBox["A", "1", "2"]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["m", "2"]}], ")"}], " ", 
       SuperscriptBox["q", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "q"}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["q", "3"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "5"]}], "+", 
         SuperscriptBox["q", "6"]}], ")"}], " ", 
       SubsuperscriptBox["A", "1", "3"]}], "+", 
      RowBox[{"m", " ", 
       SuperscriptBox["q", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"4", " ", "q"}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["q", "2"]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["q", "6"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["q", "7"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "8"]}]}], ")"}], " ", 
       SubsuperscriptBox["A", "1", "4"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["m", "2"]}], ")"}], " ", 
       SuperscriptBox["q", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "q"}], "+", 
         SuperscriptBox["q", "2"], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["q", "3"]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["q", "4"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "5"]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["q", "6"]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["q", "7"]}], "+", 
         SuperscriptBox["q", "8"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "9"]}], "+", 
         SuperscriptBox["q", "10"]}], ")"}], " ", 
       SubsuperscriptBox["A", "1", "5"]}], "+", 
      RowBox[{"m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["q", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["q", "3"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["q", "4"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["q", "5"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["q", "6"]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["q", "7"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["q", "8"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["q", "9"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["q", "10"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["q", "11"]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["q", "12"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["q", "14"]}]}], ")"}], " ", 
       SubsuperscriptBox["A", "1", "6"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["m", "2"]}], ")"}], " ", "q", " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"2", " ", "q"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "2"]}], "+", 
         RowBox[{"7", " ", 
          SuperscriptBox["q", "5"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["q", "6"]}], "+", 
         RowBox[{"7", " ", 
          SuperscriptBox["q", "7"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "10"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "11"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "12"]}]}], ")"}], " ", 
       SubsuperscriptBox["A", "1", "7"]}], "-", 
      RowBox[{"2", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["q", "2"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["q", "4"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["q", "5"]}], "-", 
         SuperscriptBox["q", "6"], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["q", "7"]}], "-", 
         SuperscriptBox["q", "8"], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["q", "9"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["q", "10"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["q", "12"]}], "+", 
         SuperscriptBox["q", "14"]}], ")"}], " ", 
       SubsuperscriptBox["A", "1", "8"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["m", "2"]}], ")"}], " ", "q", " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"2", " ", "q"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "2"]}], "+", 
         RowBox[{"7", " ", 
          SuperscriptBox["q", "5"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["q", "6"]}], "+", 
         RowBox[{"7", " ", 
          SuperscriptBox["q", "7"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "10"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "11"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "12"]}]}], ")"}], " ", 
       SubsuperscriptBox["A", "1", "9"]}], "+", 
      RowBox[{"m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["q", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["q", "3"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["q", "4"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["q", "5"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["q", "6"]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["q", "7"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["q", "8"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["q", "9"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["q", "10"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["q", "11"]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["q", "12"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["q", "14"]}]}], ")"}], " ", 
       SubsuperscriptBox["A", "1", "10"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["m", "2"]}], ")"}], " ", 
       SuperscriptBox["q", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "q"}], "+", 
         SuperscriptBox["q", "2"], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["q", "3"]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["q", "4"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "5"]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["q", "6"]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["q", "7"]}], "+", 
         SuperscriptBox["q", "8"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "9"]}], "+", 
         SuperscriptBox["q", "10"]}], ")"}], " ", 
       SubsuperscriptBox["A", "1", "11"]}], "+", 
      RowBox[{"m", " ", 
       SuperscriptBox["q", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"4", " ", "q"}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["q", "2"]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["q", "6"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["q", "7"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "8"]}]}], ")"}], " ", 
       SubsuperscriptBox["A", "1", "12"]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["m", "2"]}], ")"}], " ", 
       SuperscriptBox["q", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "q"}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["q", "3"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "5"]}], "+", 
         SuperscriptBox["q", "6"]}], ")"}], " ", 
       SubsuperscriptBox["A", "1", "13"]}], "-", 
      RowBox[{"m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
       SuperscriptBox["q", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         SuperscriptBox["q", "2"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "4"]}]}], ")"}], " ", 
       SubsuperscriptBox["A", "1", "14"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["m", "2"]}], ")"}], " ", 
       SuperscriptBox["q", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "q"}], "+", 
         SuperscriptBox["q", "2"]}], ")"}], " ", 
       SubsuperscriptBox["A", "1", "15"]}], "-", 
      RowBox[{"m", " ", 
       SuperscriptBox["q", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "q"}], "+", 
         SuperscriptBox["q", "2"]}], ")"}], " ", 
       SubsuperscriptBox["A", "1", "16"]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "6"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"q", "-", 
       SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q", "2"], "-", 
       SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"q", " ", 
        SubsuperscriptBox["A", "1", "2"]}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{
        SuperscriptBox["q", "2"], " ", 
        SubsuperscriptBox["A", "1", "2"]}]}], ")"}], "2"]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.8840531442855663`*^9, 3.884054862917225*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"9e9bc363-b337-46b7-9aed-26b58932b012"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[Chi]A3instpi", "+", "YSP3pi"}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"m", " ", "ZSP2instpi"}], ")"}]}], "//", "Simplify", 
  RowBox[{"(*", 
   RowBox[{
   "the", " ", "same", " ", "extra", " ", "factor", " ", "confirmed"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.883652640920433*^9, 3.883652650592247*^9}, 
   3.883687443793779*^9, {3.8840500414374447`*^9, 3.884050055855991*^9}, 
   3.884050862560575*^9, 3.8840524267957067`*^9, {3.884053060792919*^9, 
   3.884053065809513*^9}, {3.884053937720142*^9, 3.884053944048561*^9}, {
   3.884054962035099*^9, 3.884054962553123*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"fc1bda9e-88f0-417a-b92d-3140a8e9309d"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["m", "2"]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["m", "2"]}], ")"}], "2"]]}]], "Output",
 CellChangeTimes->{3.88365282908869*^9, 3.883653390210293*^9, 
  3.883687513115073*^9, 3.884049799148024*^9, 3.8840499262420197`*^9, 
  3.8840500467605047`*^9, 3.884050123125869*^9, 3.884051230428288*^9, 
  3.884051934817939*^9, 3.884052337403055*^9, 3.88405246527635*^9, 
  3.884055353047964*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"8b5bc1dd-1270-4975-bc3d-220f1719cea6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["four instantons", "Subsubsection",
 CellChangeTimes->{{3.883643207576911*^9, 3.883643213325426*^9}, {
  3.884052459403047*^9, 
  3.884052460957292*^9}},ExpressionUUID->"ac0aef1a-4198-4f52-af0e-\
0e72062d75e9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"YSP4pi", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"m", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"ZD4D4p", "[", 
                RowBox[{"M", ",", "1"}], "]"}], 
               RowBox[{"YCpe", "[", 
                RowBox[{"M", ",", 
                 RowBox[{"{", 
                  RowBox[{
                  "\[Mu]", ",", "\[Nu]", ",", "\[Rho]", ",", "\[Lambda]", ",",
                    "\[Sigma]"}], "}"}]}], "]"}], " ", 
               RowBox[{"ZSppe", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"{", 
                  RowBox[{
                  "\[Mu]", ",", "\[Nu]", ",", "\[Rho]", ",", "\[Lambda]", ",",
                    "\[Sigma]"}], "}"}]}], "]"}]}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 SubscriptBox["a", "1"], "\[Rule]", 
                 RowBox[{"-", 
                  RowBox[{"Log", "[", 
                   SubscriptBox["A", "1"], "]"}]}]}], ",", 
                RowBox[{
                 SubscriptBox["a", "2"], "\[Rule]", 
                 RowBox[{"-", 
                  RowBox[{"Log", "[", 
                   SubscriptBox["A", "2"], "]"}]}]}], ",", 
                RowBox[{
                 SubscriptBox["a", "3"], "\[Rule]", 
                 RowBox[{"-", 
                  RowBox[{"Log", "[", 
                   SubscriptBox["A", "3"], "]"}]}]}], ",", 
                RowBox[{
                 SubscriptBox["a", "4"], "\[Rule]", 
                 RowBox[{"-", 
                  RowBox[{"Log", "[", 
                   SubscriptBox["A", "4"], "]"}]}]}], ",", 
                RowBox[{
                 SubscriptBox["a", "5"], "\[Rule]", 
                 RowBox[{"-", 
                  RowBox[{"Log", "[", 
                   SubscriptBox["A", "5"], "]"}]}]}], ",", 
                RowBox[{"M", "\[Rule]", 
                 RowBox[{"-", 
                  RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
                RowBox[{"\[HBar]", "\[Rule]", " ", 
                 RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
             RowBox[{
              SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
              RowBox[{"Simplify", "[", 
               SuperscriptBox["E", "x"], "]"}]}]}], "/.", "rule1pe"}], ")"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "0", ",", 
            RowBox[{"2", "-", "i"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "0", ",", 
            RowBox[{"2", "-", "i", "-", "j"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "0", ",", 
            RowBox[{"2", "-", "i", "-", "j", "-", "k"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Mu]", ",", 
            RowBox[{"IntegerPartitions", "[", "i", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Nu]", ",", 
            RowBox[{"IntegerPartitions", "[", "j", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Rho]", ",", 
            RowBox[{"IntegerPartitions", "[", "k", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]", ",", 
            RowBox[{"IntegerPartitions", "[", "l", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Sigma]", ",", 
            RowBox[{"IntegerPartitions", "[", 
             RowBox[{"2", "-", "i", "-", "j", "-", "k", "-", "l"}], "]"}]}], 
           "}"}]}], "]"}], "+", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Pre2", " ", 
                 RowBox[{
                  RowBox[{"ZD4D4p", "[", 
                   RowBox[{"M", ",", "1"}], "]"}], "/", 
                  RowBox[{"YCpe", "[", 
                   RowBox[{"M", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    "\[Mu]", ",", "\[Nu]", ",", "\[Rho]", ",", "\[Lambda]", 
                    ",", "\[Sigma]"}], "}"}]}], "]"}]}], 
                 RowBox[{"ZSppe", "[", 
                  RowBox[{"1", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    "\[Mu]", ",", "\[Nu]", ",", "\[Rho]", ",", "\[Lambda]", 
                    ",", "\[Sigma]"}], "}"}]}], "]"}]}], "/.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   SubscriptBox["a", "1"], "\[Rule]", 
                   RowBox[{"-", 
                    RowBox[{"Log", "[", 
                    SubscriptBox["A", "1"], "]"}]}]}], ",", 
                  RowBox[{
                   SubscriptBox["a", "2"], "\[Rule]", 
                   RowBox[{"-", 
                    RowBox[{"Log", "[", 
                    SubscriptBox["A", "2"], "]"}]}]}], ",", 
                  RowBox[{
                   SubscriptBox["a", "3"], "\[Rule]", 
                   RowBox[{"-", 
                    RowBox[{"Log", "[", 
                    SubscriptBox["A", "3"], "]"}]}]}], ",", 
                  RowBox[{
                   SubscriptBox["a", "4"], "\[Rule]", 
                   RowBox[{"-", 
                    RowBox[{"Log", "[", 
                    SubscriptBox["A", "4"], "]"}]}]}], ",", 
                  RowBox[{
                   SubscriptBox["a", "5"], "\[Rule]", 
                   RowBox[{"-", 
                    RowBox[{"Log", "[", 
                    SubscriptBox["A", "5"], "]"}]}]}], ",", 
                  RowBox[{"M", "\[Rule]", 
                   RowBox[{"-", 
                    RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
                  RowBox[{"\[HBar]", "\[Rule]", " ", 
                   RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
               RowBox[{
                SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
                RowBox[{"Simplify", "[", 
                 SuperscriptBox["E", "x"], "]"}]}]}], "/.", "rule1pe"}], 
             ")"}], "-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"ZD4D4p", "[", 
                  RowBox[{"M", ",", "1"}], "]"}], 
                 RowBox[{"YCme", "[", 
                  RowBox[{"M", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    "\[Mu]", ",", "\[Nu]", ",", "\[Rho]", ",", "\[Lambda]", 
                    ",", "\[Sigma]"}], "}"}]}], "]"}], 
                 RowBox[{"ZSpme", "[", 
                  RowBox[{"1", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    "\[Mu]", ",", "\[Nu]", ",", "\[Rho]", ",", "\[Lambda]", 
                    ",", "\[Sigma]"}], "}"}]}], "]"}]}], "/.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   SubscriptBox["a", "1"], "\[Rule]", 
                   RowBox[{"-", 
                    RowBox[{"Log", "[", 
                    SubscriptBox["A", "1"], "]"}]}]}], ",", 
                  RowBox[{
                   SubscriptBox["a", "2"], "\[Rule]", 
                   RowBox[{"-", 
                    RowBox[{"Log", "[", 
                    SubscriptBox["A", "2"], "]"}]}]}], ",", 
                  RowBox[{
                   SubscriptBox["a", "3"], "\[Rule]", 
                   RowBox[{"-", 
                    RowBox[{"Log", "[", 
                    SubscriptBox["A", "3"], "]"}]}]}], ",", 
                  RowBox[{
                   SubscriptBox["a", "4"], "\[Rule]", 
                   RowBox[{"-", 
                    RowBox[{"Log", "[", 
                    SubscriptBox["A", "4"], "]"}]}]}], ",", 
                  RowBox[{
                   SubscriptBox["a", "5"], "\[Rule]", 
                   RowBox[{"-", 
                    RowBox[{"Log", "[", 
                    SubscriptBox["A", "5"], "]"}]}]}], ",", 
                  RowBox[{"M", "\[Rule]", 
                   RowBox[{"-", 
                    RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
                  RowBox[{"\[HBar]", "\[Rule]", " ", 
                   RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
               RowBox[{
                SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
                RowBox[{"Simplify", "[", 
                 SuperscriptBox["E", "x"], "]"}]}]}], "/.", "rule1me"}], 
             ")"}]}], ")"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "0", ",", 
            RowBox[{"1", "-", "i"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "0", ",", 
            RowBox[{"1", "-", "i", "-", "j"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "0", ",", 
            RowBox[{"1", "-", "i", "-", "j", "-", "k"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Mu]", ",", 
            RowBox[{"IntegerPartitions", "[", "i", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Nu]", ",", 
            RowBox[{"IntegerPartitions", "[", "j", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Rho]", ",", 
            RowBox[{"IntegerPartitions", "[", "k", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]", ",", 
            RowBox[{"IntegerPartitions", "[", "l", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Sigma]", ",", 
            RowBox[{"IntegerPartitions", "[", 
             RowBox[{"1", "-", "i", "-", "j", "-", "k", "-", "l"}], "]"}]}], 
           "}"}]}], "]"}], "-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Pre2", " ", 
             RowBox[{
              RowBox[{"ZD4D4p", "[", 
               RowBox[{"M", ",", "1"}], "]"}], "/", 
              RowBox[{"YCme", "[", 
               RowBox[{"M", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"{", "}"}], ",", 
                  RowBox[{"{", "}"}], ",", 
                  RowBox[{"{", "}"}], ",", 
                  RowBox[{"{", "}"}], ",", 
                  RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], 
             RowBox[{"ZSpme", "[", 
              RowBox[{"1", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               SubscriptBox["a", "1"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "1"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "2"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "2"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "3"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "3"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "4"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "4"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "5"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "5"], "]"}]}]}], ",", 
              RowBox[{"M", "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
              RowBox[{"\[HBar]", "\[Rule]", " ", 
               RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
           RowBox[{
            SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
            RowBox[{"Simplify", "[", 
             SuperscriptBox["E", "x"], "]"}]}]}], "/.", "rule1me"}], ")"}]}], 
       ")"}], "/", "2"}]}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{
      RowBox[{
       SubscriptBox["A", "1"], ">", "0"}], "&&", 
      RowBox[{"q", ">", "0"}]}]}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "defect", " ", "partition", " ", "function", " ", "at", " ", "4"}], "-", 
    RowBox[{"instanton", " ", "in", " ", "Sp", 
     SubscriptBox[
      RowBox[{"(", "1", ")"}], "0"]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.8763002092950373`*^9, 3.8763002688108797`*^9}, {
   3.876300538350834*^9, 3.876300551059778*^9}, {3.876300603212756*^9, 
   3.876300642094462*^9}, {3.876357005693469*^9, 3.876357011303618*^9}, {
   3.876357116883698*^9, 3.876357117023253*^9}, {3.876538597876905*^9, 
   3.876538673887265*^9}, {3.8765388380152597`*^9, 3.8765388576322603`*^9}, 
   3.8765389211313457`*^9, {3.876538975695066*^9, 3.876538984560196*^9}, {
   3.876539993766014*^9, 3.876539995632319*^9}, {3.8765400793219852`*^9, 
   3.876540080435152*^9}, 3.87654133671611*^9, {3.876541383504244*^9, 
   3.876541383763476*^9}, {3.8765491846932592`*^9, 3.876549203034299*^9}, {
   3.8765493611937513`*^9, 3.8765493621274767`*^9}, {3.876549724663043*^9, 
   3.8765497259893427`*^9}, {3.8836490269517107`*^9, 3.883649051289936*^9}, {
   3.883649082143158*^9, 3.8836490827754917`*^9}, {3.8840554531909733`*^9, 
   3.8840554611532373`*^9}, {3.884055613425283*^9, 3.8840556542595882`*^9}, {
   3.884055684428906*^9, 3.884055699619693*^9}, {3.884055740244864*^9, 
   3.884055882076453*^9}, {3.884058578387506*^9, 3.884058600918047*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"6c0b5d44-e06c-44d6-b197-535c9a591a0f"],

Cell[BoxData[
 TemplateBox[{
  "Simplify", "time", 
   "\"Time spent on a transformation exceeded \
\\!\\(\\*RowBox[{\\\"300.`\\\"}]\\) seconds, and the transformation was \
aborted. Increasing the value of TimeConstraint option may improve the result \
of simplification.\"", 2, 61, 12, 29260971821418287457, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8840563068602343`*^9, 3.8840589158243856`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[61]:=",ExpressionUUID->"97df43a6-1c2c-470d-b2cf-\
08dd7dcdc35b"],

Cell[BoxData[
 TemplateBox[{
  "Simplify", "time", 
   "\"Time spent on a transformation exceeded \
\\!\\(\\*RowBox[{\\\"300.`\\\"}]\\) seconds, and the transformation was \
aborted. Increasing the value of TimeConstraint option may improve the result \
of simplification.\"", 2, 61, 13, 29260971821418287457, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8840563068602343`*^9, 3.8840592242387047`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[61]:=",ExpressionUUID->"d4163e65-42bf-46ae-9e3a-\
a4f3d3afeca4"],

Cell[BoxData[
 TemplateBox[{
  "Simplify", "time", 
   "\"Time spent on a transformation exceeded \
\\!\\(\\*RowBox[{\\\"300.`\\\"}]\\) seconds, and the transformation was \
aborted. Increasing the value of TimeConstraint option may improve the result \
of simplification.\"", 2, 61, 14, 29260971821418287457, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8840563068602343`*^9, 3.884059537538116*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[61]:=",ExpressionUUID->"0365f3dc-058d-4f35-8f65-\
ddceb4cff192"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Simplify\\\", \
\\\"::\\\", \\\"time\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"", 2, 61, 15, 29260971821418287457, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8840563068602343`*^9, 3.884059537611361*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[61]:=",ExpressionUUID->"4784c32b-7fe1-4fbb-a935-\
a7df8c558fa9"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "8"]}]], 
  RowBox[{
   SuperscriptBox["q", "6"], " ", 
   SubsuperscriptBox["A", "1", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["m", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "q"}], ")"}], "4"]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["m", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m", "+", 
          SqrtBox["q"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"m", " ", 
           SqrtBox["q"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", 
          SuperscriptBox["q", 
           RowBox[{"3", "/", "2"}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"m", " ", 
           SuperscriptBox["q", 
            RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", 
          SubscriptBox["A", "1"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SqrtBox["q"], "-", 
           SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"m", " ", 
           SubscriptBox["A", "1"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            SqrtBox["q"], " ", 
            SubscriptBox["A", "1"]}]}], ")"}], "2"]}]]}], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["m", "6"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "q"}], ")"}], "4"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["m", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", 
         SqrtBox["q"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SqrtBox["q"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "+", 
         SuperscriptBox["q", 
          RowBox[{"3", "/", "2"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"m", " ", 
          SuperscriptBox["q", 
           RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SqrtBox["q"], "+", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SqrtBox["q"], " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["q", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m"}], "+", 
         SuperscriptBox["q", 
          RowBox[{"3", "/", "2"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"m", "+", 
         SuperscriptBox["q", 
          RowBox[{"3", "/", "2"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SuperscriptBox["q", 
           RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"m", " ", 
          SuperscriptBox["q", 
           RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"q", "+", 
         RowBox[{
          SuperscriptBox["m", "4"], " ", "q"}], "-", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SqrtBox["q"], "-", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SqrtBox["q"], "+", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SqrtBox["q"], " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SqrtBox["q"], " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["q", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m"}], "+", 
         SuperscriptBox["q", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SuperscriptBox["q", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "m"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SqrtBox["q"], "+", "q"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["q"], "+", "q"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q", "-", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["A", "1"]}], ")"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"q", " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["q", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "+", 
         SuperscriptBox["q", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"m", " ", 
          SuperscriptBox["q", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "m"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SqrtBox["q"], "+", "q"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["q"], "+", "q"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SubscriptBox["A", "1"]}], ")"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q", "+", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"q", " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["m", "6"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "q"}], ")"}], "6"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       SubsuperscriptBox["A", "1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["m", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m", "2"], "-", "q"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "q"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SqrtBox["q"], "-", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", " ", "q"}], "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SqrtBox["q"], "+", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "q"}], "+", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SqrtBox["q"], " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SqrtBox["q"], " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", 
         RowBox[{"q", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", "q", " ", 
          SubscriptBox["A", "1"]}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["m", "2"]}], "+", 
         SuperscriptBox["q", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["q", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", " ", "q"}], "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       SubsuperscriptBox["A", "1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"q", "-", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m"}], "+", 
         RowBox[{"q", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", "q", " ", 
          SubscriptBox["A", "1"]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["m", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SqrtBox["q"], "-", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q", "-", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SqrtBox["q"], "+", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q", "+", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SqrtBox["q"], " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SqrtBox["q"], " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"q", " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"q", " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["q", "7"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m"}], "+", 
         SuperscriptBox["q", 
          RowBox[{"5", "/", "2"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SuperscriptBox["q", 
           RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SqrtBox["q"], "+", "q"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["q"], "+", "q"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", 
         SuperscriptBox["q", 
          RowBox[{"3", "/", "2"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SuperscriptBox["q", 
           RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SqrtBox["q"], "-", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", 
           RowBox[{"3", "/", "2"}]], "-", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SqrtBox["q"], " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox["q", 
            RowBox[{"3", "/", "2"}]], " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m"}], "+", 
         SuperscriptBox["q", 
          RowBox[{"3", "/", "2"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SuperscriptBox["q", 
           RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", " ", "q"}], "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       SubsuperscriptBox["A", "1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"q", "-", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m"}], "+", 
         RowBox[{"q", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", "q", " ", 
          SubscriptBox["A", "1"]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"m", "-", 
         SqrtBox["q"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SqrtBox["q"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SqrtBox["q"], "-", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", 
           RowBox[{"3", "/", "2"}]], "-", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SqrtBox["q"], "+", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SqrtBox["q"], " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SqrtBox["q"], " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox["q", 
            RowBox[{"3", "/", "2"}]], " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["q", "7"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "+", 
         SuperscriptBox["q", 
          RowBox[{"5", "/", "2"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"m", " ", 
          SuperscriptBox["q", 
           RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SqrtBox["q"], "+", "q"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["q"], "+", "q"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "+", 
         SuperscriptBox["q", 
          RowBox[{"3", "/", "2"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"m", " ", 
          SuperscriptBox["q", 
           RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SqrtBox["q"], "+", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", 
           RowBox[{"3", "/", "2"}]], "+", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SqrtBox["q"], " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["q", 
            RowBox[{"3", "/", "2"}]], " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "+", 
         SuperscriptBox["q", 
          RowBox[{"3", "/", "2"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"m", " ", 
          SuperscriptBox["q", 
           RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", " ", "q"}], "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       SubsuperscriptBox["A", "1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "q"}], "+", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", 
         RowBox[{"q", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", "q", " ", 
          SubscriptBox["A", "1"]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"m", "+", 
         SqrtBox["q"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"m", " ", 
          SqrtBox["q"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SqrtBox["q"], "-", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SqrtBox["q"], "+", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", 
           RowBox[{"3", "/", "2"}]], "+", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SqrtBox["q"], " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SqrtBox["q"], " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["q", 
            RowBox[{"3", "/", "2"}]], " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "q"}], ")"}], "4"], " ", 
       SuperscriptBox["q", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", " ", 
          SuperscriptBox["q", "2"]}], "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       SubsuperscriptBox["A", "1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "2"], "-", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m"}], "+", 
         RowBox[{"q", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", "q", " ", 
          SubscriptBox["A", "1"]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SqrtBox["q"], "-", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q", "-", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", " ", "q"}], "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", 
           RowBox[{"3", "/", "2"}]], "-", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SqrtBox["q"], "+", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q", "+", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", 
           RowBox[{"3", "/", "2"}]], "+", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"q", "-", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SqrtBox["q"], " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SqrtBox["q"], " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubsuperscriptBox["A", "1", "2"]}], ")"}], "4"]}]], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "q"}], ")"}], "4"], " ", 
       SuperscriptBox["q", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", " ", "q"}], "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       SubsuperscriptBox["A", "1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{"q", "-", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m"}], "+", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SuperscriptBox["q", "2"], " ", 
          SubscriptBox["A", "1"]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SqrtBox["q"], "-", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SqrtBox["q"], "+", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SqrtBox["q"], " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SqrtBox["q"], " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"q", " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"q", " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m"}], "+", 
         RowBox[{"q", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", "q", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox["q", 
            RowBox[{"3", "/", "2"}]], " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["q", 
            RowBox[{"3", "/", "2"}]], " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubsuperscriptBox["A", "1", "2"]}], ")"}], "4"]}]], "-", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["m", "6"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "q"}], ")"}], "4"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m", "2"], "-", "q"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "q"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m", "2"], "-", 
         SuperscriptBox["q", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["q", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", 
         SuperscriptBox["q", 
          RowBox[{"3", "/", "2"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SuperscriptBox["q", 
           RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m", "2"], "-", 
         SuperscriptBox["q", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["q", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["m", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", 
         SqrtBox["q"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SqrtBox["q"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SqrtBox["q"], "+", "q"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["q"], "+", "q"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SqrtBox["q"], "-", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SqrtBox["q"], " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"m", "+", 
         SuperscriptBox["q", 
          RowBox[{"3", "/", "2"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"m", " ", 
          SuperscriptBox["q", 
           RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["m", "2"]}], "+", 
         SuperscriptBox["q", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["q", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["m", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "+", 
         SqrtBox["q"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"m", " ", 
          SqrtBox["q"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SqrtBox["q"], "+", "q"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["q"], "+", "q"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SqrtBox["q"], "+", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SqrtBox["q"], " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["q", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "+", "q"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"m", " ", "q"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m"}], "+", 
         SuperscriptBox["q", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SuperscriptBox["q", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "m"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "q"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SqrtBox["q"], "+", "q"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["q"], "+", "q"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", "q"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q", "-", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"q", " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"m", "-", "q"}], ")"}], " ", 
       SuperscriptBox["q", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", "q"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"m", "+", 
         SuperscriptBox["q", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"m", " ", 
          SuperscriptBox["q", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "m"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "+", "q"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SqrtBox["q"], "+", "q"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["q"], "+", "q"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"m", " ", "q"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q", "+", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"q", " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"]}]]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.884056959797964*^9, 3.884059562840426*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"9e0a8c8a-d598-42c6-aa87-89ecf45a3dd1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]A4instpi", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Y2Api", "[", "4", "]"}], "+", 
    RowBox[{"Y2Apiinv", "[", "4", "]"}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.883634528762445*^9, 3.8836345327447653`*^9}, {
  3.884059300903336*^9, 3.884059306267394*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"8094f6a5-878f-4883-9f8f-9658c0b982a5"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], "6"]], 
  RowBox[{
   SuperscriptBox["q", "7"], " ", 
   SubsuperscriptBox["A", "1", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["q", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"m", " ", 
           SuperscriptBox["q", "4"]}], "-", 
          SubscriptBox["A", "1"]}], ")"}], " ", 
        SubsuperscriptBox["A", "1", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"m", " ", 
           SubscriptBox["A", "1"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "m"}], "+", 
          RowBox[{"q", " ", 
           SubscriptBox["A", "1"]}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "q", "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "q", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "3"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"m", " ", 
           SuperscriptBox["q", "3"]}], "-", 
          SubscriptBox["A", "1"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q", "-", 
           SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "2"], "-", 
           SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "3"], "-", 
           SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"]}]]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["q", "14"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "4"], "-", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", "q", " ", 
          SubscriptBox["A", "1"]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q", "+", 
          SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "q", "-", 
          SuperscriptBox["q", "2"], "+", 
          SuperscriptBox["q", "3"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "3"], "-", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q", "-", 
          SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "2"], "-", 
          SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "3"], "-", 
          SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{"q", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", " ", 
          SuperscriptBox["q", "2"]}], "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       SubsuperscriptBox["A", "1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m"}], "+", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SubscriptBox["A", "1"]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "3"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q", "-", 
          SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubsuperscriptBox["A", "1", "2"]}], ")"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"q", " ", 
           SubsuperscriptBox["A", "1", "2"]}]}], ")"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{"q", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "2"], "-", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SuperscriptBox["q", "2"], " ", 
          SubscriptBox["A", "1"]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "3"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q", "-", 
          SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubsuperscriptBox["A", "1", "2"]}], ")"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"q", " ", 
           SubsuperscriptBox["A", "1", "2"]}]}], ")"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{"q", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", " ", 
          SuperscriptBox["q", "2"]}], "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       SubsuperscriptBox["A", "1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "2"], "-", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m"}], "+", 
         RowBox[{"q", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", "q", " ", 
          SubscriptBox["A", "1"]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", " ", "q"}], "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q", "-", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "3"], "-", 
          SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubsuperscriptBox["A", "1", "2"]}], ")"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"q", " ", 
           SubsuperscriptBox["A", "1", "2"]}]}], ")"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["q", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", " ", 
          SuperscriptBox["q", "3"]}], "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       SubsuperscriptBox["A", "1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m"}], "+", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SubscriptBox["A", "1"]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "q", "-", 
          SuperscriptBox["q", "2"], "+", 
          SuperscriptBox["q", "3"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", " ", 
          SuperscriptBox["q", "2"]}], "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m"}], "+", 
         RowBox[{"q", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q", "-", 
          SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "2"], "-", 
          SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"q", " ", 
           SubsuperscriptBox["A", "1", "2"]}]}], ")"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["q", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "3"], "-", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SuperscriptBox["q", "2"], " ", 
          SubscriptBox["A", "1"]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "q", "-", 
          SuperscriptBox["q", "2"], "+", 
          SuperscriptBox["q", "3"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "2"], "-", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", "q", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q", "-", 
          SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "2"], "-", 
          SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"q", " ", 
           SubsuperscriptBox["A", "1", "2"]}]}], ")"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["q", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", " ", "q"}], "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       SubsuperscriptBox["A", "1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "3"], "-", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m"}], "+", 
         RowBox[{"q", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", "q", " ", 
          SubscriptBox["A", "1"]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "3"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "2"], "-", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q", "-", 
          SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "3"], "-", 
          SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"q", " ", 
           SubsuperscriptBox["A", "1", "2"]}]}], ")"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", " ", 
          SuperscriptBox["q", "3"]}], "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       SubsuperscriptBox["A", "1", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"q", "-", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m"}], "+", 
         RowBox[{"q", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", "q", " ", 
          SubscriptBox["A", "1"]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "3"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", " ", 
          SuperscriptBox["q", "2"]}], "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q", "-", 
          SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "3"], "-", 
          SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"q", " ", 
           SubsuperscriptBox["A", "1", "2"]}]}], ")"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{"q", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", " ", 
          SuperscriptBox["q", "2"]}], "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       SubsuperscriptBox["A", "1", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"q", "-", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", "q", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m"}], "+", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SubscriptBox["A", "1"]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "3"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", " ", "q"}], "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m"}], "+", 
         RowBox[{"q", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "2"], "-", 
          SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubsuperscriptBox["A", "1", "2"]}], ")"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SubsuperscriptBox["A", "1", "2"]}]}], ")"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{"q", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", " ", "q"}], "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       SubsuperscriptBox["A", "1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "2"], "-", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m"}], "+", 
         RowBox[{"q", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SuperscriptBox["q", "2"], " ", 
          SubscriptBox["A", "1"]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "3"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q", "-", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", "q", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "2"], "-", 
          SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubsuperscriptBox["A", "1", "2"]}], ")"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SubsuperscriptBox["A", "1", "2"]}]}], ")"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["q", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", " ", "q"}], "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       SubsuperscriptBox["A", "1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "2"], "-", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", "q", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m"}], "+", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SubscriptBox["A", "1"]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{"q", "-", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m"}], "+", 
         RowBox[{"q", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q", "-", 
          SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "2"], "-", 
          SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"q", " ", 
           SubsuperscriptBox["A", "1", "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SubsuperscriptBox["A", "1", "2"]}]}], ")"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{"q", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", " ", 
          SuperscriptBox["q", "2"]}], "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       SubsuperscriptBox["A", "1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"q", "-", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m"}], "+", 
         RowBox[{"q", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SuperscriptBox["q", "2"], " ", 
          SubscriptBox["A", "1"]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", " ", "q"}], "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", "q", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q", "-", 
          SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "2"], "-", 
          SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"q", " ", 
           SubsuperscriptBox["A", "1", "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SubsuperscriptBox["A", "1", "2"]}]}], ")"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["q", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", " ", 
          SuperscriptBox["q", "2"]}], "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       SubsuperscriptBox["A", "1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m"}], "+", 
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          SubscriptBox["A", "1"]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "q", "-", 
          SuperscriptBox["q", "2"], "+", 
          SuperscriptBox["q", "3"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", " ", "q"}], "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m"}], "+", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q", "-", 
          SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"q", " ", 
           SubsuperscriptBox["A", "1", "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SubsuperscriptBox["A", "1", "2"]}]}], ")"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["q", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "2"], "-", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SuperscriptBox["q", "3"], " ", 
          SubscriptBox["A", "1"]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "q", "-", 
          SuperscriptBox["q", "2"], "+", 
          SuperscriptBox["q", "3"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"q", "-", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SuperscriptBox["q", "2"], " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q", "-", 
          SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"q", " ", 
           SubsuperscriptBox["A", "1", "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SubsuperscriptBox["A", "1", "2"]}]}], ")"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{"q", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", " ", "q"}], "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       SubsuperscriptBox["A", "1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"q", "-", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m"}], "+", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SuperscriptBox["q", "2"], " ", 
          SubscriptBox["A", "1"]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m"}], "+", 
         RowBox[{"q", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", "q", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q", "-", 
          SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubsuperscriptBox["A", "1", "2"]}], ")"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox["q", "3"], " ", 
           SubsuperscriptBox["A", "1", "2"]}]}], ")"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["q", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", " ", "q"}], "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       SubsuperscriptBox["A", "1", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"q", "-", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", "q", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m"}], "+", 
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          SubscriptBox["A", "1"]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "3"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m"}], "+", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q", "-", 
          SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"q", " ", 
           SubsuperscriptBox["A", "1", "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox["q", "3"], " ", 
           SubsuperscriptBox["A", "1", "2"]}]}], ")"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", " ", "q"}], "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       SubsuperscriptBox["A", "1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"q", "-", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m"}], "+", 
         RowBox[{"q", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SuperscriptBox["q", "3"], " ", 
          SubscriptBox["A", "1"]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "3"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SuperscriptBox["q", "2"], " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q", "-", 
          SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"q", " ", 
           SubsuperscriptBox["A", "1", "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox["q", "3"], " ", 
           SubsuperscriptBox["A", "1", "2"]}]}], ")"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["q", "14"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", " ", "q"}], "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       SubsuperscriptBox["A", "1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m"}], "+", 
         RowBox[{
          SuperscriptBox["q", "4"], " ", 
          SubscriptBox["A", "1"]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q", "+", 
          SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "q", "-", 
          SuperscriptBox["q", "2"], "+", 
          SuperscriptBox["q", "3"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m"}], "+", 
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"q", " ", 
           SubsuperscriptBox["A", "1", "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SubsuperscriptBox["A", "1", "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox["q", "3"], " ", 
           SubsuperscriptBox["A", "1", "2"]}]}], ")"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["q", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q", "-", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SuperscriptBox["q", "4"], " ", 
          SubscriptBox["A", "1"]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q", "+", 
          SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "q", "-", 
          SuperscriptBox["q", "2"], "+", 
          SuperscriptBox["q", "3"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SuperscriptBox["q", "3"], " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"q", " ", 
           SubsuperscriptBox["A", "1", "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SubsuperscriptBox["A", "1", "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox["q", "3"], " ", 
           SubsuperscriptBox["A", "1", "2"]}]}], ")"}], "2"]}]], "+", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"]], 
      RowBox[{
       SuperscriptBox["m", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
       SubscriptBox["A", "1"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           SubsuperscriptBox["A", "1", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "m"}], " ", 
              SuperscriptBox["q", "2"]}], "+", 
             SubscriptBox["A", "1"]}], ")"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["q", "3"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"m", " ", 
              SuperscriptBox["q", "3"]}], "-", 
             SubscriptBox["A", "1"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"m", " ", 
              SubscriptBox["A", "1"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "m"}], "+", 
             RowBox[{"q", " ", 
              SubscriptBox["A", "1"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q", "-", 
              SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["q", "2"], "-", 
              SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["q", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["q", "2"], "-", 
             RowBox[{"m", " ", 
              SubscriptBox["A", "1"]}]}], ")"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["q", "3"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"m", "-", 
             SubscriptBox["A", "1"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["q", "3"], "-", 
             RowBox[{"m", " ", 
              SubscriptBox["A", "1"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"m", " ", "q", " ", 
              SubscriptBox["A", "1"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q", "-", 
              SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["q", "2"], "-", 
              SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"q", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"m", " ", "q"}], "-", 
             SubscriptBox["A", "1"]}], ")"}], " ", 
           SubsuperscriptBox["A", "1", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "m"}], "+", 
             RowBox[{"q", " ", 
              SubscriptBox["A", "1"]}]}], ")"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["q", "3"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"m", "-", 
             SubscriptBox["A", "1"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"m", " ", 
              SuperscriptBox["q", "2"]}], "-", 
             SubscriptBox["A", "1"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"m", " ", 
              SubscriptBox["A", "1"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "m"}], "+", 
             RowBox[{
              SuperscriptBox["q", "2"], " ", 
              SubscriptBox["A", "1"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q", "-", 
              SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"q", " ", 
               SubsuperscriptBox["A", "1", "2"]}]}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"q", " ", 
           RowBox[{"(", 
            RowBox[{"q", "-", 
             RowBox[{"m", " ", 
              SubscriptBox["A", "1"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"m", " ", "q", " ", 
              SubscriptBox["A", "1"]}]}], ")"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["q", "3"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"m", "-", 
             SubscriptBox["A", "1"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["q", "2"], "-", 
             RowBox[{"m", " ", 
              SubscriptBox["A", "1"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"m", " ", 
              SubscriptBox["A", "1"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"m", " ", 
              SuperscriptBox["q", "2"], " ", 
              SubscriptBox["A", "1"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q", "-", 
              SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"q", " ", 
               SubsuperscriptBox["A", "1", "2"]}]}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"q", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"m", " ", "q"}], "-", 
             SubscriptBox["A", "1"]}], ")"}], " ", 
           SubsuperscriptBox["A", "1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"m", " ", 
              SubscriptBox["A", "1"]}]}], ")"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"m", " ", 
              SuperscriptBox["q", "2"]}], "-", 
             SubscriptBox["A", "1"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "q"}], "+", 
             RowBox[{"m", " ", 
              SubscriptBox["A", "1"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"m", "-", 
             RowBox[{"q", " ", 
              SubscriptBox["A", "1"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"m", " ", "q", " ", 
              SubscriptBox["A", "1"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["q", "2"], "-", 
              SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"q", " ", 
               SubsuperscriptBox["A", "1", "2"]}]}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["q", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"m", "-", 
             SubscriptBox["A", "1"]}], ")"}], " ", 
           SubsuperscriptBox["A", "1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"q", "-", 
             RowBox[{"m", " ", 
              SubscriptBox["A", "1"]}]}], ")"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"m", " ", "q"}], "-", 
             SubscriptBox["A", "1"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["q", "2"]}], "+", 
             RowBox[{"m", " ", 
              SubscriptBox["A", "1"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"m", "-", 
             RowBox[{"q", " ", 
              SubscriptBox["A", "1"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"m", " ", "q", " ", 
              SubscriptBox["A", "1"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["q", "2"], "-", 
              SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"q", " ", 
               SubsuperscriptBox["A", "1", "2"]}]}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["q", "3"], " ", 
           SubsuperscriptBox["A", "1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"m", " ", 
              SubscriptBox["A", "1"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "m"}], "+", 
             RowBox[{"q", " ", 
              SubscriptBox["A", "1"]}]}], ")"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"m", " ", "q"}], "-", 
             SubscriptBox["A", "1"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "q"}], "+", 
             RowBox[{"m", " ", 
              SubscriptBox["A", "1"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"m", " ", "q", " ", 
              SubscriptBox["A", "1"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"m", "-", 
             RowBox[{
              SuperscriptBox["q", "2"], " ", 
              SubscriptBox["A", "1"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q", "-", 
              SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{
               SuperscriptBox["q", "2"], " ", 
               SubsuperscriptBox["A", "1", "2"]}]}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"q", " ", 
           RowBox[{"(", 
            RowBox[{"m", "-", 
             SubscriptBox["A", "1"]}], ")"}], " ", 
           SubsuperscriptBox["A", "1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"m", " ", "q", " ", 
              SubscriptBox["A", "1"]}]}], ")"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"m", " ", "q"}], "-", 
             SubscriptBox["A", "1"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "q"}], "+", 
             RowBox[{"m", " ", 
              SubscriptBox["A", "1"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"m", "-", 
             RowBox[{"q", " ", 
              SubscriptBox["A", "1"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"m", " ", 
              SuperscriptBox["q", "2"], " ", 
              SubscriptBox["A", "1"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q", "-", 
              SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{
               SuperscriptBox["q", "2"], " ", 
               SubsuperscriptBox["A", "1", "2"]}]}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["q", "6"], " ", 
           SubsuperscriptBox["A", "1", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "m"}], "+", 
             RowBox[{
              SuperscriptBox["q", "2"], " ", 
              SubscriptBox["A", "1"]}]}], ")"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["q", "3"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"m", " ", "q"}], "-", 
             SubscriptBox["A", "1"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"m", " ", 
              SubscriptBox["A", "1"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "m"}], "+", 
             RowBox[{
              SuperscriptBox["q", "3"], " ", 
              SubscriptBox["A", "1"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"q", " ", 
               SubsuperscriptBox["A", "1", "2"]}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{
               SuperscriptBox["q", "2"], " ", 
               SubsuperscriptBox["A", "1", "2"]}]}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"1", "-", 
           RowBox[{"m", " ", 
            SuperscriptBox["q", "2"], " ", 
            SubscriptBox["A", "1"]}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["q", "3"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"m", "-", 
             SubscriptBox["A", "1"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"q", "-", 
             RowBox[{"m", " ", 
              SubscriptBox["A", "1"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"m", " ", 
              SuperscriptBox["q", "3"], " ", 
              SubscriptBox["A", "1"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"q", " ", 
               SubsuperscriptBox["A", "1", "2"]}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{
               SuperscriptBox["q", "2"], " ", 
               SubsuperscriptBox["A", "1", "2"]}]}], ")"}], "2"]}]]}], 
        ")"}]}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.884059729503234*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"55d38e92-fc62-4e5d-962a-e17cd42093c6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[Chi]A4instpi", "+", "YSP4pi"}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"m", " ", "ZSp3instpi"}], ")"}]}], "//", "Simplify", 
  RowBox[{"(*", 
   RowBox[{
   "extra", " ", "factor", " ", "needed", " ", "to", " ", "be", " ", 
    "subtracted"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.883634548393824*^9, 3.88363459329554*^9}, {
  3.8840593113629513`*^9, 3.884059318312883*^9}, {3.884059956177397*^9, 
  3.884059959279202*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"e9014c0c-7c76-4f35-9ddc-8973d6707ee7"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["m", "2"]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["m", "2"]}], ")"}], "2"]]}]], "Output",
 CellChangeTimes->{3.884059961787435*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"68154ce2-871b-4223-a3f0-8601d9e7d5d3"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["SO (5) vs Sp (2)", "Section",
 CellChangeTimes->{{3.8765426071380863`*^9, 
  3.876542616419126*^9}},ExpressionUUID->"f26762d2-53a4-4630-a504-\
89ac324868c9"],

Cell[CellGroupData[{

Cell["partition function", "Subsection",
 CellChangeTimes->{{3.8765584964246683`*^9, 
  3.876558507761963*^9}},ExpressionUUID->"ae8b710d-629b-4445-9a68-\
22f74c90f133"],

Cell[CellGroupData[{

Cell["definitions", "Subsubsection",
 CellChangeTimes->{{3.884060235038957*^9, 
  3.884060240907722*^9}},ExpressionUUID->"eefe4a72-05b7-435d-b585-\
5e278b6675e2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSO5", "[", "k_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"ZSO", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{"\[Lambda]", ",", "\[Mu]"}], "}"}], ",", "1"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "k"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Lambda]", ",", 
        RowBox[{"IntegerPartitions", "[", "i", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Mu]", ",", 
        RowBox[{"IntegerPartitions", "[", 
         RowBox[{"k", "-", "i"}], "]"}]}], "}"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["a", "1"], "\[Rule]", 
       RowBox[{"-", 
        RowBox[{"Log", "[", 
         SubscriptBox["A", "1"], "]"}]}]}], ",", 
      RowBox[{
       SubscriptBox["a", "2"], "\[Rule]", 
       RowBox[{"-", 
        RowBox[{"Log", "[", 
         SubscriptBox["A", "2"], "]"}]}]}], ",", 
      RowBox[{"\[HBar]", "\[Rule]", " ", 
       RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
   RowBox[{
    SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
    RowBox[{"Simplify", "[", 
     SuperscriptBox["E", "x"], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.876543930602622*^9, 3.876543953220915*^9}, {
  3.876552899010412*^9, 3.876552904180842*^9}, {3.876553087371063*^9, 
  3.876553100489209*^9}, {3.87655329352549*^9, 3.87655330532051*^9}, {
  3.876553551735951*^9, 3.876553560637932*^9}, {3.876555514844479*^9, 
  3.876555535374824*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"cf87ac95-0a8f-4e1d-9832-87c835aa9e37"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"rulepe", "[", "i_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["A", 
       RowBox[{"i", "+", "1"}]], "\[Rule]", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}]}]}], ",", 
     RowBox[{
      SubscriptBox["A", 
       RowBox[{"i", "+", "2"}]], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}]}]}], ",", 
     RowBox[{
      SubscriptBox["A", 
       RowBox[{"i", "+", "3"}]], "\[Rule]", "1"}], ",", 
     RowBox[{
      SubscriptBox["A", 
       RowBox[{"i", "+", "4"}]], "\[Rule]", 
      RowBox[{"-", "1"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.87617661844283*^9, 3.876176692676944*^9}, {
  3.876554448877157*^9, 3.8765544963500013`*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"b5eab87a-3f54-418c-8030-a81f0b9d75fe"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"rulepo", "[", "i_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["A", 
       RowBox[{"i", "+", "1"}]], "\[Rule]", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}]}]}], ",", 
     RowBox[{
      SubscriptBox["A", 
       RowBox[{"i", "+", "2"}]], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}]}]}], ",", 
     RowBox[{
      SubscriptBox["A", 
       RowBox[{"i", "+", "3"}]], "\[Rule]", "q"}], ",", 
     RowBox[{
      SubscriptBox["A", 
       RowBox[{"i", "+", "4"}]], "\[Rule]", 
      RowBox[{"-", "1"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8762943362044992`*^9, 3.8762943427872133`*^9}, {
  3.876554451978573*^9, 3.876554552102701*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"8052cf0a-3eb0-464b-94c5-e181eaa0a296"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ruleme", "[", "i_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["A", 
       RowBox[{"i", "+", "1"}]], "\[Rule]", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}]}]}], ",", 
     RowBox[{
      SubscriptBox["A", 
       RowBox[{"i", "+", "2"}]], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}]}]}], ",", 
     RowBox[{
      SubscriptBox["A", 
       RowBox[{"i", "+", "3"}]], "\[Rule]", "q"}], ",", 
     RowBox[{
      SubscriptBox["A", 
       RowBox[{"i", "+", "4"}]], "\[Rule]", 
      RowBox[{"-", "q"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.876296087189238*^9, 3.876296087832527*^9}, {
  3.876296124196929*^9, 3.876296124601708*^9}, {3.8765544543425913`*^9, 
  3.876554471441687*^9}, {3.876554512976427*^9, 3.876554556796782*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"e7ceef62-a02f-4e5b-acc6-d0b7b54263ff"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"rulemo", "[", "i_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["A", 
       RowBox[{"i", "+", "1"}]], "\[Rule]", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}]}]}], ",", 
     RowBox[{
      SubscriptBox["A", 
       RowBox[{"i", "+", "2"}]], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}]}]}], ",", 
     RowBox[{
      SubscriptBox["A", 
       RowBox[{"i", "+", "3"}]], "\[Rule]", "1"}], ",", 
     RowBox[{
      SubscriptBox["A", 
       RowBox[{"i", "+", "4"}]], "\[Rule]", 
      RowBox[{"-", "q"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8762962156736727`*^9, 3.876296221867688*^9}, {
  3.876554457402533*^9, 3.876554473174738*^9}, {3.8765545353861427`*^9, 
  3.876554560574699*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"89933905-f90f-4693-bada-c1587073e8dd"]
}, Closed]],

Cell[CellGroupData[{

Cell["one instanton", "Subsubsection",
 CellChangeTimes->{{3.8840602462117567`*^9, 
  3.884060253510693*^9}},ExpressionUUID->"28af0a1d-496a-4767-88e7-\
14834e95c978"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ZSp21", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"ZSppo", "[", 
             RowBox[{"2", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", "}"}], ",", 
                RowBox[{"{", "}"}], ",", 
                RowBox[{"{", "}"}], ",", 
                RowBox[{"{", "}"}], ",", 
                RowBox[{"{", "}"}], ",", 
                RowBox[{"{", "}"}]}], "}"}]}], "]"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               SubscriptBox["a", "1"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "1"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "2"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "2"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "3"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "3"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "4"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "4"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "5"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "5"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "6"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "6"], "]"}]}]}], ",", 
              RowBox[{"M", "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
              RowBox[{"\[HBar]", "\[Rule]", " ", 
               RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
           RowBox[{
            SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
            RowBox[{"Simplify", "[", 
             SuperscriptBox["E", "x"], "]"}]}]}], "/.", 
          RowBox[{"rulepo", "[", "2", "]"}]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"ZSpmo", "[", 
             RowBox[{"2", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", "}"}], ",", 
                RowBox[{"{", "}"}], ",", 
                RowBox[{"{", "}"}], ",", 
                RowBox[{"{", "}"}], ",", 
                RowBox[{"{", "}"}], ",", 
                RowBox[{"{", "}"}]}], "}"}]}], "]"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               SubscriptBox["a", "1"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "1"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "2"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "2"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "3"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "3"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "4"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "4"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "5"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "5"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "6"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "6"], "]"}]}]}], ",", 
              RowBox[{"M", "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
              RowBox[{"\[HBar]", "\[Rule]", " ", 
               RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
           RowBox[{
            SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
            RowBox[{"Simplify", "[", 
             SuperscriptBox["E", "x"], "]"}]}]}], "/.", 
          RowBox[{"rulemo", "[", "2", "]"}]}], ")"}]}], ")"}], "/", "2"}], 
     ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["A", "1"], "->", 
       RowBox[{"Q1", " ", "Q2"}]}], ",", 
      RowBox[{
       SubscriptBox["A", "2"], "->", "Q1"}]}], "}"}]}], "//", "Simplify", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Sp", 
      SubscriptBox[
       RowBox[{"(", "2", ")"}], "0"], " ", "partition", " ", "function", " ", 
      "at", " ", "1"}], "-", "instanton"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.8765547380228252`*^9, 3.876554770538485*^9}, {
  3.876555438650947*^9, 3.876555449332003*^9}, {3.876556028843636*^9, 
  3.8765560522054663`*^9}, {3.8765565754252863`*^9, 3.876556578047039*^9}, {
  3.8840602935203733`*^9, 3.88406030892881*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"46fccdc0-abf2-4c65-a306-f2639a1505fe"],

Cell[BoxData[
 FractionBox[
  RowBox[{"q", " ", 
   SuperscriptBox["Q1", "2"], " ", "Q2", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["Q1", "4"], " ", 
      SuperscriptBox["Q2", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["Q1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"4", " ", "Q2"}], "+", 
        SuperscriptBox["Q2", "2"]}], ")"}]}]}], ")"}]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "Q1"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "Q1"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"Q1", " ", "Q2"}]}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"Q1", " ", "Q2"}]}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{3.876555452665228*^9, 3.8765560531543617`*^9, 
  3.876556580030424*^9, 3.8840602777140408`*^9, 3.8840681075666237`*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"f4642265-6d7b-4f75-9347-09b65a17f7a4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ZSO51", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"ZSO5", "[", "1", "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["A", "2"], "->", 
        RowBox[{"Q2", " ", 
         RowBox[{"Q1", "^", "2"}]}]}], ",", 
       RowBox[{
        SubscriptBox["A", "1"], "->", "Q2"}]}], "}"}]}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{
      RowBox[{"Q1", ">", "0"}], "&&", 
      RowBox[{"Q2", ">", "0"}]}]}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"SO", 
     RowBox[{"(", "5", ")"}], " ", "one"}], "-", 
    RowBox[{"instanton", " ", "partition", " ", "function"}]}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.876553565041112*^9, 3.8765536050944643`*^9}, {
  3.8765558387161083`*^9, 3.8765558672882357`*^9}, {3.876555902413463*^9, 
  3.876555906181981*^9}, {3.87655595744795*^9, 3.876555966613781*^9}, {
  3.876556064700309*^9, 3.876556095356126*^9}, {3.876556567817268*^9, 
  3.876556570887075*^9}, {3.876556648060739*^9, 3.876556656719252*^9}, {
  3.884060314448201*^9, 
  3.884060325494153*^9}},ExpressionUUID->"86b7db80-5129-44a6-8c8f-\
277c3bcf16d1"],

Cell[BoxData[
 FractionBox[
  RowBox[{"q", " ", 
   SuperscriptBox["Q1", "2"], " ", "Q2", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["Q1", "4"], " ", 
      SuperscriptBox["Q2", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["Q1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"4", " ", "Q2"}], "+", 
        SuperscriptBox["Q2", "2"]}], ")"}]}]}], ")"}]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["Q1", "2"]}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       SuperscriptBox["Q1", "2"], " ", 
       SuperscriptBox["Q2", "2"]}]}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{
  3.876553573406974*^9, 3.876553606434012*^9, 3.876555518070138*^9, 
   3.8765558690235853`*^9, 3.8765559067701597`*^9, 3.8765559701504307`*^9, {
   3.87655607949787*^9, 3.876556095872066*^9}, {3.8765565568383913`*^9, 
   3.876556571956056*^9}, 3.8765566570690613`*^9, 3.884060278609186*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"f256ea9b-3bfa-4895-86c4-d4a20392c71b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSp21", "-", "ZSO51"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.876556582953367*^9, 3.876556596153172*^9}, {
  3.884060281953846*^9, 3.884060282205147*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"7f994f48-d6bb-46c5-9c4b-fad3a30e4904"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8765565885140553`*^9, 3.876556596651409*^9}, 
   3.876556660604309*^9, 3.884060282711809*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"6093ac5b-476f-41ca-a7e3-b0f307063f6a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["two instantons", "Subsubsection",
 CellChangeTimes->{{3.8840603324538307`*^9, 
  3.884060344900283*^9}},ExpressionUUID->"0384b29d-a271-46fe-b4ec-\
f2d9416cb7a4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ZSO52", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"ZSO5", "[", "2", "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["A", "2"], "->", 
        RowBox[{"Q2", " ", 
         RowBox[{"Q1", "^", "2"}]}]}], ",", 
       RowBox[{
        SubscriptBox["A", "1"], "->", "Q2"}]}], "}"}]}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{
      RowBox[{"Q1", ">", "0"}], "&&", 
      RowBox[{"Q2", ">", "0"}]}]}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"SO", 
     RowBox[{"(", "5", ")"}], " ", "two"}], "-", 
    RowBox[{"instanton", " ", "partition", " ", "function"}]}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.876558521095077*^9, 3.87655852414474*^9}, {
  3.884060472612377*^9, 3.8840604757049103`*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"52df0a76-7eb5-4961-aecb-b708dc1c3a2a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["q", "3"], " ", 
    SuperscriptBox["Q1", "4"], " ", 
    SuperscriptBox["Q2", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
       SuperscriptBox["Q1", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"q", " ", 
           SuperscriptBox["Q1", "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q", "-", "Q2"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q", "-", 
          RowBox[{
           SuperscriptBox["Q1", "2"], " ", "Q2"}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox["Q1", "2"], " ", "Q2"}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"q", " ", 
           SuperscriptBox["Q1", "2"], " ", "Q2"}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"q", " ", 
           SuperscriptBox["Q2", "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SuperscriptBox["Q2", "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q", "-", 
          RowBox[{
           SuperscriptBox["Q1", "2"], " ", 
           SuperscriptBox["Q2", "2"]}]}], ")"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
       SuperscriptBox["Q1", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q", "-", 
          SuperscriptBox["Q1", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"q", " ", "Q2"}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q", "-", 
          RowBox[{
           SuperscriptBox["Q1", "2"], " ", "Q2"}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox["Q1", "2"], " ", "Q2"}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"q", " ", 
           SuperscriptBox["Q1", "2"], " ", "Q2"}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q", "-", 
          SuperscriptBox["Q2", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["Q2", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"q", " ", 
           SuperscriptBox["Q1", "2"], " ", 
           SuperscriptBox["Q2", "2"]}]}], ")"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"q", " ", 
           SuperscriptBox["Q1", "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q", "-", "Q2"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "Q2"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"q", " ", "Q2"}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"q", " ", 
           SuperscriptBox["Q1", "2"], " ", "Q2"}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"q", " ", 
           SuperscriptBox["Q1", "2"], " ", 
           SuperscriptBox["Q2", "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q", "-", 
          RowBox[{
           SuperscriptBox["Q1", "4"], " ", 
           SuperscriptBox["Q2", "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "2"], "-", 
          RowBox[{
           SuperscriptBox["Q1", "4"], " ", 
           SuperscriptBox["Q2", "2"]}]}], ")"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox["Q1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["Q1", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q", "-", "Q2"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"q", " ", "Q2"}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q", "-", 
          RowBox[{
           SuperscriptBox["Q1", "2"], " ", "Q2"}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"q", " ", 
           SuperscriptBox["Q1", "2"], " ", "Q2"}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["Q2", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox["Q1", "2"], " ", 
           SuperscriptBox["Q2", "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox["Q1", "4"], " ", 
           SuperscriptBox["Q2", "2"]}]}], ")"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q", "-", 
          SuperscriptBox["Q1", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q", "-", "Q2"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "Q2"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"q", " ", "Q2"}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q", "-", 
          RowBox[{
           SuperscriptBox["Q1", "2"], " ", "Q2"}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q", "-", 
          RowBox[{
           SuperscriptBox["Q1", "2"], " ", 
           SuperscriptBox["Q2", "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"q", " ", 
           SuperscriptBox["Q1", "4"], " ", 
           SuperscriptBox["Q2", "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SuperscriptBox["Q1", "4"], " ", 
           SuperscriptBox["Q2", "2"]}]}], ")"}], "2"]}]}], ")"}]}], ")"}], 
  "/", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"q", "-", 
       SuperscriptBox["Q1", "2"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["Q1", "2"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"q", " ", 
        SuperscriptBox["Q1", "2"]}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"q", "-", "Q2"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "Q2"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"q", " ", "Q2"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"q", "-", 
       RowBox[{
        SuperscriptBox["Q1", "2"], " ", "Q2"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{
        SuperscriptBox["Q1", "2"], " ", "Q2"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"q", " ", 
        SuperscriptBox["Q1", "2"], " ", "Q2"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"q", "-", 
       RowBox[{
        SuperscriptBox["Q1", "2"], " ", 
        SuperscriptBox["Q2", "2"]}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{
        SuperscriptBox["Q1", "2"], " ", 
        SuperscriptBox["Q2", "2"]}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"q", " ", 
        SuperscriptBox["Q1", "2"], " ", 
        SuperscriptBox["Q2", "2"]}]}], ")"}], "2"]}], ")"}]}]], "Output",
 CellChangeTimes->{3.876558533055628*^9, 3.884060489295397*^9, 
  3.8840679535000067`*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"50aaa93f-67fe-43b1-a1bf-e36c66ac13c4"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ZSp22", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"ZSppe", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", "1", "}"}], ",", 
                   RowBox[{"{", "}"}], ",", 
                   RowBox[{"{", "}"}], ",", 
                   RowBox[{"{", "}"}], ",", 
                   RowBox[{"{", "}"}], ",", 
                   RowBox[{"{", "}"}]}], "}"}]}], "]"}], "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["a", "1"], "\[Rule]", 
                  RowBox[{"-", 
                   RowBox[{"Log", "[", 
                    SubscriptBox["A", "1"], "]"}]}]}], ",", 
                 RowBox[{
                  SubscriptBox["a", "2"], "\[Rule]", 
                  RowBox[{"-", 
                   RowBox[{"Log", "[", 
                    SubscriptBox["A", "2"], "]"}]}]}], ",", 
                 RowBox[{
                  SubscriptBox["a", "3"], "\[Rule]", 
                  RowBox[{"-", 
                   RowBox[{"Log", "[", 
                    SubscriptBox["A", "3"], "]"}]}]}], ",", 
                 RowBox[{
                  SubscriptBox["a", "4"], "\[Rule]", 
                  RowBox[{"-", 
                   RowBox[{"Log", "[", 
                    SubscriptBox["A", "4"], "]"}]}]}], ",", 
                 RowBox[{
                  SubscriptBox["a", "5"], "\[Rule]", 
                  RowBox[{"-", 
                   RowBox[{"Log", "[", 
                    SubscriptBox["A", "5"], "]"}]}]}], ",", 
                 RowBox[{
                  SubscriptBox["a", "6"], "\[Rule]", 
                  RowBox[{"-", 
                   RowBox[{"Log", "[", 
                    SubscriptBox["A", "6"], "]"}]}]}], ",", 
                 RowBox[{"M", "\[Rule]", 
                  RowBox[{"-", 
                   RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
                 RowBox[{"\[HBar]", "\[Rule]", " ", 
                  RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
              RowBox[{
               SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
               RowBox[{"Simplify", "[", 
                SuperscriptBox["E", "x"], "]"}]}]}], "/.", 
             RowBox[{"rulepe", "[", "2", "]"}]}], ")"}], "+", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"ZSppe", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", "}"}], ",", 
                   RowBox[{"{", "1", "}"}], ",", 
                   RowBox[{"{", "}"}], ",", 
                   RowBox[{"{", "}"}], ",", 
                   RowBox[{"{", "}"}], ",", 
                   RowBox[{"{", "}"}]}], "}"}]}], "]"}], "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["a", "1"], "\[Rule]", 
                  RowBox[{"-", 
                   RowBox[{"Log", "[", 
                    SubscriptBox["A", "1"], "]"}]}]}], ",", 
                 RowBox[{
                  SubscriptBox["a", "2"], "\[Rule]", 
                  RowBox[{"-", 
                   RowBox[{"Log", "[", 
                    SubscriptBox["A", "2"], "]"}]}]}], ",", 
                 RowBox[{
                  SubscriptBox["a", "3"], "\[Rule]", 
                  RowBox[{"-", 
                   RowBox[{"Log", "[", 
                    SubscriptBox["A", "3"], "]"}]}]}], ",", 
                 RowBox[{
                  SubscriptBox["a", "4"], "\[Rule]", 
                  RowBox[{"-", 
                   RowBox[{"Log", "[", 
                    SubscriptBox["A", "4"], "]"}]}]}], ",", 
                 RowBox[{
                  SubscriptBox["a", "5"], "\[Rule]", 
                  RowBox[{"-", 
                   RowBox[{"Log", "[", 
                    SubscriptBox["A", "5"], "]"}]}]}], ",", 
                 RowBox[{
                  SubscriptBox["a", "6"], "\[Rule]", 
                  RowBox[{"-", 
                   RowBox[{"Log", "[", 
                    SubscriptBox["A", "6"], "]"}]}]}], ",", 
                 RowBox[{"M", "\[Rule]", 
                  RowBox[{"-", 
                   RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
                 RowBox[{"\[HBar]", "\[Rule]", " ", 
                  RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
              RowBox[{
               SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
               RowBox[{"Simplify", "[", 
                SuperscriptBox["E", "x"], "]"}]}]}], "/.", 
             RowBox[{"rulepe", "[", "2", "]"}]}], ")"}], "+", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"ZSppe", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", "}"}], ",", 
                   RowBox[{"{", "}"}], ",", 
                   RowBox[{"{", "1", "}"}], ",", 
                   RowBox[{"{", "}"}], ",", 
                   RowBox[{"{", "}"}], ",", 
                   RowBox[{"{", "}"}]}], "}"}]}], "]"}], "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["a", "1"], "\[Rule]", 
                  RowBox[{"-", 
                   RowBox[{"Log", "[", 
                    SubscriptBox["A", "1"], "]"}]}]}], ",", 
                 RowBox[{
                  SubscriptBox["a", "2"], "\[Rule]", 
                  RowBox[{"-", 
                   RowBox[{"Log", "[", 
                    SubscriptBox["A", "2"], "]"}]}]}], ",", 
                 RowBox[{
                  SubscriptBox["a", "3"], "\[Rule]", 
                  RowBox[{"-", 
                   RowBox[{"Log", "[", 
                    SubscriptBox["A", "3"], "]"}]}]}], ",", 
                 RowBox[{
                  SubscriptBox["a", "4"], "\[Rule]", 
                  RowBox[{"-", 
                   RowBox[{"Log", "[", 
                    SubscriptBox["A", "4"], "]"}]}]}], ",", 
                 RowBox[{
                  SubscriptBox["a", "5"], "\[Rule]", 
                  RowBox[{"-", 
                   RowBox[{"Log", "[", 
                    SubscriptBox["A", "5"], "]"}]}]}], ",", 
                 RowBox[{
                  SubscriptBox["a", "6"], "\[Rule]", 
                  RowBox[{"-", 
                   RowBox[{"Log", "[", 
                    SubscriptBox["A", "6"], "]"}]}]}], ",", 
                 RowBox[{"M", "\[Rule]", 
                  RowBox[{"-", 
                   RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
                 RowBox[{"\[HBar]", "\[Rule]", " ", 
                  RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
              RowBox[{
               SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
               RowBox[{"Simplify", "[", 
                SuperscriptBox["E", "x"], "]"}]}]}], "/.", 
             RowBox[{"rulepe", "[", "2", "]"}]}], ")"}], "+", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"ZSppe", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", "}"}], ",", 
                   RowBox[{"{", "}"}], ",", 
                   RowBox[{"{", "}"}], ",", 
                   RowBox[{"{", "1", "}"}], ",", 
                   RowBox[{"{", "}"}], ",", 
                   RowBox[{"{", "}"}]}], "}"}]}], "]"}], "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["a", "1"], "\[Rule]", 
                  RowBox[{"-", 
                   RowBox[{"Log", "[", 
                    SubscriptBox["A", "1"], "]"}]}]}], ",", 
                 RowBox[{
                  SubscriptBox["a", "2"], "\[Rule]", 
                  RowBox[{"-", 
                   RowBox[{"Log", "[", 
                    SubscriptBox["A", "2"], "]"}]}]}], ",", 
                 RowBox[{
                  SubscriptBox["a", "3"], "\[Rule]", 
                  RowBox[{"-", 
                   RowBox[{"Log", "[", 
                    SubscriptBox["A", "3"], "]"}]}]}], ",", 
                 RowBox[{
                  SubscriptBox["a", "4"], "\[Rule]", 
                  RowBox[{"-", 
                   RowBox[{"Log", "[", 
                    SubscriptBox["A", "4"], "]"}]}]}], ",", 
                 RowBox[{
                  SubscriptBox["a", "5"], "\[Rule]", 
                  RowBox[{"-", 
                   RowBox[{"Log", "[", 
                    SubscriptBox["A", "5"], "]"}]}]}], ",", 
                 RowBox[{
                  SubscriptBox["a", "6"], "\[Rule]", 
                  RowBox[{"-", 
                   RowBox[{"Log", "[", 
                    SubscriptBox["A", "6"], "]"}]}]}], ",", 
                 RowBox[{"M", "\[Rule]", 
                  RowBox[{"-", 
                   RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
                 RowBox[{"\[HBar]", "\[Rule]", " ", 
                  RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
              RowBox[{
               SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
               RowBox[{"Simplify", "[", 
                SuperscriptBox["E", "x"], "]"}]}]}], "/.", 
             RowBox[{"rulepe", "[", "2", "]"}]}], ")"}], "+", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"ZSppe", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", "}"}], ",", 
                   RowBox[{"{", "}"}], ",", 
                   RowBox[{"{", "}"}], ",", 
                   RowBox[{"{", "}"}], ",", 
                   RowBox[{"{", "1", "}"}], ",", 
                   RowBox[{"{", "}"}]}], "}"}]}], "]"}], "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["a", "1"], "\[Rule]", 
                  RowBox[{"-", 
                   RowBox[{"Log", "[", 
                    SubscriptBox["A", "1"], "]"}]}]}], ",", 
                 RowBox[{
                  SubscriptBox["a", "2"], "\[Rule]", 
                  RowBox[{"-", 
                   RowBox[{"Log", "[", 
                    SubscriptBox["A", "2"], "]"}]}]}], ",", 
                 RowBox[{
                  SubscriptBox["a", "3"], "\[Rule]", 
                  RowBox[{"-", 
                   RowBox[{"Log", "[", 
                    SubscriptBox["A", "3"], "]"}]}]}], ",", 
                 RowBox[{
                  SubscriptBox["a", "4"], "\[Rule]", 
                  RowBox[{"-", 
                   RowBox[{"Log", "[", 
                    SubscriptBox["A", "4"], "]"}]}]}], ",", 
                 RowBox[{
                  SubscriptBox["a", "5"], "\[Rule]", 
                  RowBox[{"-", 
                   RowBox[{"Log", "[", 
                    SubscriptBox["A", "5"], "]"}]}]}], ",", 
                 RowBox[{
                  SubscriptBox["a", "6"], "\[Rule]", 
                  RowBox[{"-", 
                   RowBox[{"Log", "[", 
                    SubscriptBox["A", "6"], "]"}]}]}], ",", 
                 RowBox[{"M", "\[Rule]", 
                  RowBox[{"-", 
                   RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
                 RowBox[{"\[HBar]", "\[Rule]", " ", 
                  RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
              RowBox[{
               SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
               RowBox[{"Simplify", "[", 
                SuperscriptBox["E", "x"], "]"}]}]}], "/.", 
             RowBox[{"rulepe", "[", "2", "]"}]}], ")"}], "+", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"ZSppe", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", "}"}], ",", 
                   RowBox[{"{", "}"}], ",", 
                   RowBox[{"{", "}"}], ",", 
                   RowBox[{"{", "}"}], ",", 
                   RowBox[{"{", "}"}], ",", 
                   RowBox[{"{", "1", "}"}]}], "}"}]}], "]"}], "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["a", "1"], "\[Rule]", 
                  RowBox[{"-", 
                   RowBox[{"Log", "[", 
                    SubscriptBox["A", "1"], "]"}]}]}], ",", 
                 RowBox[{
                  SubscriptBox["a", "2"], "\[Rule]", 
                  RowBox[{"-", 
                   RowBox[{"Log", "[", 
                    SubscriptBox["A", "2"], "]"}]}]}], ",", 
                 RowBox[{
                  SubscriptBox["a", "3"], "\[Rule]", 
                  RowBox[{"-", 
                   RowBox[{"Log", "[", 
                    SubscriptBox["A", "3"], "]"}]}]}], ",", 
                 RowBox[{
                  SubscriptBox["a", "4"], "\[Rule]", 
                  RowBox[{"-", 
                   RowBox[{"Log", "[", 
                    SubscriptBox["A", "4"], "]"}]}]}], ",", 
                 RowBox[{
                  SubscriptBox["a", "5"], "\[Rule]", 
                  RowBox[{"-", 
                   RowBox[{"Log", "[", 
                    SubscriptBox["A", "5"], "]"}]}]}], ",", 
                 RowBox[{
                  SubscriptBox["a", "6"], "\[Rule]", 
                  RowBox[{"-", 
                   RowBox[{"Log", "[", 
                    SubscriptBox["A", "6"], "]"}]}]}], ",", 
                 RowBox[{"M", "\[Rule]", 
                  RowBox[{"-", 
                   RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
                 RowBox[{"\[HBar]", "\[Rule]", " ", 
                  RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
              RowBox[{
               SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
               RowBox[{"Simplify", "[", 
                SuperscriptBox["E", "x"], "]"}]}]}], "/.", 
             RowBox[{"rulepe", "[", "2", "]"}]}], ")"}], "+", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"ZSpme", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", "}"}], ",", 
                   RowBox[{"{", "}"}], ",", 
                   RowBox[{"{", "}"}], ",", 
                   RowBox[{"{", "}"}], ",", 
                   RowBox[{"{", "}"}], ",", 
                   RowBox[{"{", "}"}]}], "}"}]}], "]"}], "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["a", "1"], "\[Rule]", 
                  RowBox[{"-", 
                   RowBox[{"Log", "[", 
                    SubscriptBox["A", "1"], "]"}]}]}], ",", 
                 RowBox[{
                  SubscriptBox["a", "2"], "\[Rule]", 
                  RowBox[{"-", 
                   RowBox[{"Log", "[", 
                    SubscriptBox["A", "2"], "]"}]}]}], ",", 
                 RowBox[{
                  SubscriptBox["a", "3"], "\[Rule]", 
                  RowBox[{"-", 
                   RowBox[{"Log", "[", 
                    SubscriptBox["A", "3"], "]"}]}]}], ",", 
                 RowBox[{
                  SubscriptBox["a", "4"], "\[Rule]", 
                  RowBox[{"-", 
                   RowBox[{"Log", "[", 
                    SubscriptBox["A", "4"], "]"}]}]}], ",", 
                 RowBox[{
                  SubscriptBox["a", "5"], "\[Rule]", 
                  RowBox[{"-", 
                   RowBox[{"Log", "[", 
                    SubscriptBox["A", "5"], "]"}]}]}], ",", 
                 RowBox[{
                  SubscriptBox["a", "6"], "\[Rule]", 
                  RowBox[{"-", 
                   RowBox[{"Log", "[", 
                    SubscriptBox["A", "6"], "]"}]}]}], ",", 
                 RowBox[{"M", "\[Rule]", 
                  RowBox[{"-", 
                   RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
                 RowBox[{"\[HBar]", "\[Rule]", " ", 
                  RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
              RowBox[{
               SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
               RowBox[{"Simplify", "[", 
                SuperscriptBox["E", "x"], "]"}]}]}], "/.", 
             RowBox[{"ruleme", "[", "2", "]"}]}], ")"}]}], ")"}], "/", "2"}], 
        ")"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SubscriptBox["A", "1"], "->", 
          RowBox[{"Q1", " ", "Q2"}]}], ",", 
         RowBox[{
          SubscriptBox["A", "2"], "->", "Q1"}]}], "}"}]}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{
        RowBox[{
         SubscriptBox["A", "1"], ">", "0"}], "&&", 
        RowBox[{"q", ">", "0"}]}]}]}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Sp", 
     SubscriptBox[
      RowBox[{"(", "2", ")"}], "0"], " ", "partition", " ", "function", " ", 
     "at", " ", "2"}], "-", "instanton"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.8763002092950373`*^9, 3.8763002688108797`*^9}, {
  3.876300538350834*^9, 3.876300551059778*^9}, {3.876300603212756*^9, 
  3.876300642094462*^9}, {3.876357005693469*^9, 3.876357011303618*^9}, {
  3.876357116883698*^9, 3.876357117023253*^9}, {3.876559729731824*^9, 
  3.876559886741391*^9}, {3.884060488204611*^9, 3.884060491602047*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"b157205f-83e8-42d7-8ec2-33de5f618d8c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSp22", "-", "ZSO52"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.876559898054027*^9, 3.876559900205249*^9}, {
  3.88406050049618*^9, 3.8840605007927513`*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"88661364-2279-4086-91cb-fda3fca88063"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8765599038464003`*^9, 3.884060518141616*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"e3ae8fbd-0c5f-4a0b-b23a-b1f4142b8ff6"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["qq character", "Subsection",
 CellChangeTimes->{{3.8765599105304127`*^9, 
  3.8765599186871357`*^9}},ExpressionUUID->"335e4032-87fa-48e0-8904-\
cbb828bf01a9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"YB", "[", 
   RowBox[{"M_", ",", "\[Lambda]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Sh", "[", "M", "]"}], 
     RowBox[{
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Sh", "[", 
          RowBox[{
           SubscriptBox["a", "i"], "+", "M", "+", 
           RowBox[{"c", "[", "x", "]"}]}], "]"}], 
         RowBox[{"Sh", "[", 
          RowBox[{
           SubscriptBox["a", "i"], "-", "M", "+", 
           RowBox[{"c", "[", "x", "]"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "\[Lambda]", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"A", "[", 
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], "/", 
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Sh", "[", 
          RowBox[{
           SubscriptBox["a", "i"], "+", "M", "+", 
           RowBox[{"c", "[", "x", "]"}]}], "]"}], 
         RowBox[{"Sh", "[", 
          RowBox[{
           SubscriptBox["a", "i"], "-", "M", "+", 
           RowBox[{"c", "[", "x", "]"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "\[Lambda]", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"R", "[", 
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}]}], "//.",
     "trans"}], "//", "TrigToExp", 
   RowBox[{"(*", 
    RowBox[{
     SubscriptBox["Y", "B"], " ", "operator"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.876560066009549*^9, 3.876560102064879*^9}, {
  3.884060726643721*^9, 3.8840607359211817`*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"6cd76310-b36f-450f-b6fd-91842b94ff0d"],

Cell[CellGroupData[{

Cell["zero instanton", "Subsubsection",
 CellChangeTimes->{{3.876559920686277*^9, 
  3.8765599381442537`*^9}},ExpressionUUID->"be94d977-c7c4-49b1-9995-\
696b25adf56f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"YSO50", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"m", "^", 
        RowBox[{"(", 
         RowBox[{"5", "/", "2"}], ")"}]}], 
       RowBox[{"YB", "[", 
        RowBox[{"M", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["a", "1"], "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"Log", "[", 
           SubscriptBox["A", "1"], "]"}]}]}], ",", 
        RowBox[{
         SubscriptBox["a", "2"], "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"Log", "[", 
           SubscriptBox["A", "2"], "]"}]}]}], ",", 
        RowBox[{"\[HBar]", "\[Rule]", " ", 
         RowBox[{"Log", "[", "q", "]"}]}], ",", 
        RowBox[{"M", "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"Log", "[", "m", "]"}]}]}]}], "}"}]}], "/.", 
     RowBox[{
      SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
      RowBox[{"Simplify", "[", 
       SuperscriptBox["E", "x"], "]"}]}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["A", "2"], "->", 
       RowBox[{"Q2", " ", 
        RowBox[{"Q1", "^", "2"}]}]}], ",", 
      RowBox[{
       SubscriptBox["A", "1"], "->", "Q2"}]}], "}"}]}], "//", "Simplify", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"expectation", " ", "value", " ", "of", " ", "Y"}], "-", 
     RowBox[{
     "operator", " ", "at", " ", "zero", " ", "instanton", " ", "in", " ", 
      "SO", 
      RowBox[{"(", "5", ")"}]}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.876560109940269*^9, 3.876560190012947*^9}, {
  3.884060744971877*^9, 
  3.8840607855401793`*^9}},ExpressionUUID->"b7741d42-6f02-46c4-98de-\
0669f67ebda1"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"m", "-", "Q2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"m", " ", "Q2"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"m", "-", 
      RowBox[{
       SuperscriptBox["Q1", "2"], " ", "Q2"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"m", " ", 
       SuperscriptBox["Q1", "2"], " ", "Q2"}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["Q1", "2"], " ", 
    SuperscriptBox["Q2", "2"]}]]}]], "Output",
 CellChangeTimes->{
  3.876560119418502*^9, {3.87656015388575*^9, 3.8765601914558363`*^9}, 
   3.876606808902754*^9, 3.884060764563004*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"7e5e3105-028c-41e9-ba81-38f55de7bf10"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"WSO5", "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{"YSO50", ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", "m"}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Wilson", " ", "loop", " ", "in", " ", "5"}], "-", 
    RowBox[{"representation", " ", "of", " ", "SO", 
     RowBox[{"(", "5", ")"}]}]}], "*)"}], " "}]], "Input",
 CellChangeTimes->{{3.884060975006824*^9, 3.884061024890285*^9}, {
  3.88406112526682*^9, 3.884061139877138*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"7e57f9eb-4790-46c4-ba0c-5c3f58892ec4"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", "Q2"}], "-", 
   RowBox[{
    SuperscriptBox["Q1", "4"], " ", 
    SuperscriptBox["Q2", "3"]}], "-", 
   RowBox[{
    SuperscriptBox["Q1", "2"], " ", "Q2", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "Q2", "+", 
      SuperscriptBox["Q2", "2"]}], ")"}]}]}], 
  RowBox[{
   SuperscriptBox["Q1", "2"], " ", 
   SuperscriptBox["Q2", "2"]}]]], "Output",
 CellChangeTimes->{3.88406102566966*^9, 3.884061141654626*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"c65d6189-b197-44b6-ae5b-0637b602dd3d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"YSp20A", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"m", "^", "2"}], 
        RowBox[{"ZD4D4p", "[", 
         RowBox[{"M", ",", "2"}], "]"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SubscriptBox["a", "1"], "\[Rule]", 
          RowBox[{"-", 
           RowBox[{"Log", "[", 
            SubscriptBox["A", "1"], "]"}]}]}], ",", 
         RowBox[{
          SubscriptBox["a", "2"], "\[Rule]", 
          RowBox[{"-", 
           RowBox[{"Log", "[", 
            SubscriptBox["A", "2"], "]"}]}]}], ",", 
         RowBox[{
          SubscriptBox["a", "3"], "\[Rule]", 
          RowBox[{"-", 
           RowBox[{"Log", "[", 
            SubscriptBox["A", "3"], "]"}]}]}], ",", 
         RowBox[{
          SubscriptBox["a", "4"], "\[Rule]", 
          RowBox[{"-", 
           RowBox[{"Log", "[", 
            SubscriptBox["A", "4"], "]"}]}]}], ",", 
         RowBox[{
          SubscriptBox["a", "5"], "\[Rule]", 
          RowBox[{"-", 
           RowBox[{"Log", "[", 
            SubscriptBox["A", "5"], "]"}]}]}], ",", 
         RowBox[{
          SubscriptBox["a", "6"], "\[Rule]", 
          RowBox[{"-", 
           RowBox[{"Log", "[", 
            SubscriptBox["A", "6"], "]"}]}]}], ",", 
         RowBox[{"M", "\[Rule]", 
          RowBox[{"-", 
           RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
         RowBox[{"\[HBar]", "\[Rule]", " ", 
          RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
      RowBox[{
       SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
       RowBox[{"Simplify", "[", 
        SuperscriptBox["E", "x"], "]"}]}]}], "/.", 
     RowBox[{"rulepo", "[", "2", "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["A", "1"], "->", 
       RowBox[{"Q1", " ", "Q2"}]}], ",", 
      RowBox[{
       SubscriptBox["A", "2"], "->", "Q1"}]}], "}"}]}], "//", "Simplify", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"expectation", " ", "value", " ", "of", " ", "Y"}], "-", 
     RowBox[{
     "operator", " ", "at", " ", "zero", " ", "instanton", " ", "in", " ", 
      "Sp", 
      SubscriptBox[
       RowBox[{"(", "2", ")"}], "0"]}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.8765605107275677`*^9, 3.8765605543016376`*^9}, {
  3.876560590619948*^9, 3.876560590866744*^9}, {3.876560658700424*^9, 
  3.876560659511697*^9}, {3.884060790049253*^9, 3.8840607955780907`*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"93cfeba7-9a0c-4ce7-a971-2d67d5fa5f3b"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"m", "-", "Q1"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"m", " ", "Q1"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"m", "-", 
     RowBox[{"Q1", " ", "Q2"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"m", " ", "Q1", " ", "Q2"}]}], ")"}]}], 
  RowBox[{
   SuperscriptBox["Q1", "2"], " ", "Q2"}]]], "Output",
 CellChangeTimes->{{3.876560532731114*^9, 3.876560540149406*^9}, 
   3.8765605929969387`*^9, 3.876560660257732*^9, {3.87660786436203*^9, 
   3.876607891641077*^9}, 3.884060797578395*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"ccc003d6-11ea-4b6b-9e06-235efc2b3a52"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"WSp20", "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{"YSp20A", ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "0", ",", "2"}], "}"}]}], "]"}], ",", 
    RowBox[{"m", "^", "2"}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Wilson", " ", "loop", " ", "in", " ", "5"}], "\[CirclePlus]", 
    RowBox[{"1", " ", "representation", " ", "of", " ", "Sp", 
     SubscriptBox[
      RowBox[{"(", "2", ")"}], "0"]}]}], "*)"}], " "}]], "Input",
 CellChangeTimes->{{3.876561128291319*^9, 3.876561135963758*^9}, 
   3.876607898641021*^9, {3.884060950526011*^9, 3.8840609953753033`*^9}, {
   3.884061033108396*^9, 3.884061118558852*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"984e5bbf-4c88-4d88-b4b4-14e6bc066c6b"],

Cell[BoxData[
 FractionBox[
  RowBox[{"1", "+", 
   SuperscriptBox["Q1", "2"], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["Q1", "2"], " ", "Q2"}], "+", 
   RowBox[{
    SuperscriptBox["Q1", "2"], " ", 
    SuperscriptBox["Q2", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["Q1", "4"], " ", 
    SuperscriptBox["Q2", "2"]}]}], 
  RowBox[{
   SuperscriptBox["Q1", "2"], " ", "Q2"}]]], "Output",
 CellChangeTimes->{
  3.876561136427719*^9, 3.876607899894157*^9, {3.884060958414866*^9, 
   3.8840609961082983`*^9}, 3.884061120113661*^9},
 CellLabel->"Out[85]=",ExpressionUUID->"397f5e56-0ea2-417a-b4e9-4a0da2c167b0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"WSO5", "+", "WSp20"}], "//", "Simplify", 
  RowBox[{"(*", 
   RowBox[{"1", "-", 
    RowBox[{"dim", " ", "representation", " ", "remained"}]}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.876561168940055*^9, 3.876561216120545*^9}, {
  3.876626579626585*^9, 3.876626586776292*^9}, {3.8840611481563168`*^9, 
  3.8840611780717487`*^9}},ExpressionUUID->"20f873b6-f4cb-4dfa-a373-\
3b494ce260c7"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.876561210879252*^9, 3.8765612165105677`*^9}, 
   3.876626587558675*^9, {3.884061153098824*^9, 3.8840611676884108`*^9}},
 CellLabel->"Out[88]=",ExpressionUUID->"82b250f6-c609-42dc-80fd-cce1c69897d4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["one instanton", "Subsubsection",
 CellChangeTimes->{{3.87656041966501*^9, 
  3.876560442161381*^9}},ExpressionUUID->"a5b2adc3-665c-44e9-bf99-\
fab94e5663b0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"YSp21A", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"m", "^", "2"}], " ", 
             RowBox[{"ZD4D4p", "[", 
              RowBox[{"M", ",", "2"}], "]"}], 
             RowBox[{"YCpo", "[", 
              RowBox[{"M", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}]}], "}"}]}], "]"}], 
             RowBox[{"ZSppo", "[", 
              RowBox[{"2", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               SubscriptBox["a", "1"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "1"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "2"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "2"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "3"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "3"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "4"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "4"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "5"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "5"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "6"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "6"], "]"}]}]}], ",", 
              RowBox[{"M", "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
              RowBox[{"\[HBar]", "\[Rule]", " ", 
               RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
           RowBox[{
            SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
            RowBox[{"Simplify", "[", 
             SuperscriptBox["E", "x"], "]"}]}]}], "/.", 
          RowBox[{"rulepo", "[", "2", "]"}]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"m", "^", "2"}], " ", 
             RowBox[{"ZD4D4p", "[", 
              RowBox[{"M", ",", "2"}], "]"}], 
             RowBox[{"YCmo", "[", 
              RowBox[{"M", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}]}], "}"}]}], "]"}], 
             RowBox[{"ZSpmo", "[", 
              RowBox[{"2", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               SubscriptBox["a", "1"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "1"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "2"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "2"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "3"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "3"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "4"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "4"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "5"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "5"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "6"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "6"], "]"}]}]}], ",", 
              RowBox[{"M", "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
              RowBox[{"\[HBar]", "\[Rule]", " ", 
               RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
           RowBox[{
            SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
            RowBox[{"Simplify", "[", 
             SuperscriptBox["E", "x"], "]"}]}]}], "/.", 
          RowBox[{"rulepo", "[", "2", "]"}]}], ")"}]}], ")"}], "/", "2"}], 
     ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["A", "1"], "->", 
       RowBox[{"Q1", " ", "Q2"}]}], ",", 
      RowBox[{
       SubscriptBox["A", "2"], "->", "Q1"}]}], "}"}]}], "//", "Simplify", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"expectation", " ", "value", " ", "of", " ", "Y"}], "-", 
     RowBox[{
     "operator", " ", "at", " ", "one", " ", "instanton", " ", "in", " ", 
      "Sp", 
      SubscriptBox[
       RowBox[{"(", "2", ")"}], "0"]}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.876560255133316*^9, 3.87656037010606*^9}, {
  3.876560414405137*^9, 3.876560414696353*^9}, {3.884061335623765*^9, 
  3.884061339682702*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"da11be73-74ae-459f-b3d8-6f0a795ead2f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"m", "-", "Q1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"m", " ", "Q1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"m", "-", 
      RowBox[{"Q1", " ", "Q2"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"m", " ", "Q1", " ", "Q2"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", "Q1", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "Q2", "+", 
         RowBox[{
          SuperscriptBox["Q1", "2"], " ", "Q2"}], "+", 
         RowBox[{
          SuperscriptBox["Q1", "2"], " ", 
          SuperscriptBox["Q2", "2"]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["m", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", "Q1", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "Q2", "+", 
         RowBox[{
          SuperscriptBox["Q1", "2"], " ", "Q2"}], "+", 
         RowBox[{
          SuperscriptBox["Q1", "2"], " ", 
          SuperscriptBox["Q2", "2"]}]}], ")"}]}], "+", 
      RowBox[{"q", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["Q1", "4"], " ", 
          SuperscriptBox["Q2", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["Q1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", "Q2"}], "+", 
            SuperscriptBox["Q2", "2"]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["m", "4"], " ", "q", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["Q1", "4"], " ", 
          SuperscriptBox["Q2", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["Q1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", "Q2"}], "+", 
            SuperscriptBox["Q2", "2"]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["m", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "q", "+", 
         SuperscriptBox["q", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["Q1", "4"], " ", 
          SuperscriptBox["Q2", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["Q1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", "Q2"}], "+", 
            SuperscriptBox["Q2", "2"]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}],
   "/", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "m"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "m"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "Q1"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "Q1"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"Q1", " ", "Q2"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"Q1", " ", "Q2"}]}], ")"}], "2"]}], ")"}]}]], "Output",
 CellChangeTimes->{3.876560372286276*^9, 3.876560415605526*^9, 
  3.876608131424449*^9, 3.884061344409749*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"0be55169-35da-4ea8-b231-c1e532d2eafd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"WSp21", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{"YSp21A", ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "0", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"m", "^", "2"}]}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["A", "1"], "->", 
      RowBox[{"Q1", " ", "Q2"}]}], ",", 
     RowBox[{
      SubscriptBox["A", "2"], "->", "Q1"}]}], "}"}], 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Wilson", " ", "loop", " ", "in", " ", "5"}], "\[CirclePlus]", 
     RowBox[{"1", " ", "representation", " ", "of", " ", "Sp", 
      SubscriptBox[
       RowBox[{"(", "2", ")"}], "0"]}]}], "*)"}], " "}]}]], "Input",
 CellChangeTimes->{{3.876608177549205*^9, 3.8766081896203012`*^9}, {
   3.876613433903749*^9, 3.876613482014571*^9}, 3.876613557322956*^9, {
   3.884061354900691*^9, 
   3.884061367088615*^9}},ExpressionUUID->"87778438-0402-4777-9b95-\
60518c658fef"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", "Q1", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "Q2", "+", 
       RowBox[{
        SuperscriptBox["Q1", "2"], " ", "Q2"}], "+", 
       RowBox[{
        SuperscriptBox["Q1", "2"], " ", 
        SuperscriptBox["Q2", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "Q1"}], "+", 
       RowBox[{"Q1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          SuperscriptBox["Q1", "2"]}], ")"}], " ", "Q2"}], "-", 
       RowBox[{
        SuperscriptBox["Q1", "3"], " ", 
        SuperscriptBox["Q2", "2"]}]}], ")"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     SuperscriptBox["Q1", "2"], " ", "Q2", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["Q1", "4"], " ", 
        SuperscriptBox["Q2", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["Q1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", "Q2"}], "+", 
          SuperscriptBox["Q2", "2"]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"q", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["Q1", "2"], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["Q1", "2"], " ", "Q2"}], "+", 
       RowBox[{"Q1", " ", "Q2", " ", 
        RowBox[{"(", 
         RowBox[{"Q1", "-", 
          RowBox[{"Q1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SuperscriptBox["Q1", "2"]}], ")"}], " ", "Q2"}]}], ")"}]}]}], 
      ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["Q1", "4"], " ", 
        SuperscriptBox["Q2", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["Q1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", "Q2"}], "+", 
          SuperscriptBox["Q2", "2"]}], ")"}]}]}], ")"}]}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "Q1"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "Q1"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"Q1", " ", "Q2"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"Q1", " ", "Q2"}]}], ")"}], "2"]}], ")"}]}]], "Output",
 CellChangeTimes->{3.876608190111627*^9, 3.8766134491226807`*^9, 
  3.8766134831356707`*^9, 3.87661355880145*^9, 3.884061356586441*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"43dbdd8b-c801-44cf-a442-f69d964197e2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"YSO5A", "[", "k_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"m", "^", 
      RowBox[{"(", 
       RowBox[{"5", "/", "2"}], ")"}]}], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"YB", "[", 
         RowBox[{"M", ",", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]", ",", "\[Mu]"}], "}"}]}], "]"}], 
        RowBox[{"ZSO", "[", 
         RowBox[{"2", ",", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]", ",", "\[Mu]"}], "}"}], ",", "1"}], "]"}]}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "k"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]", ",", 
         RowBox[{"IntegerPartitions", "[", "i", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Mu]", ",", 
         RowBox[{"IntegerPartitions", "[", 
          RowBox[{"k", "-", "i"}], "]"}]}], "}"}]}], "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["a", "1"], "\[Rule]", 
       RowBox[{"-", 
        RowBox[{"Log", "[", 
         SubscriptBox["A", "1"], "]"}]}]}], ",", 
      RowBox[{
       SubscriptBox["a", "2"], "\[Rule]", 
       RowBox[{"-", 
        RowBox[{"Log", "[", 
         SubscriptBox["A", "2"], "]"}]}]}], ",", 
      RowBox[{"M", "\[Rule]", 
       RowBox[{"-", 
        RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
      RowBox[{"\[HBar]", "\[Rule]", " ", 
       RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
   RowBox[{
    SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
    RowBox[{"Simplify", "[", 
     SuperscriptBox["E", "x"], "]"}], 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"expectation", " ", "value", " ", "of", " ", "Y"}], "-", 
      RowBox[{"operator", " ", "at", " ", "k"}], "-", 
      RowBox[{"instanton", " ", "in", " ", "SO", 
       RowBox[{"(", "5", ")"}]}]}], "*)"}]}]}]}]], "Input",
 CellChangeTimes->{{3.876612483215802*^9, 3.8766125139939632`*^9}, {
  3.876613051991856*^9, 3.87661305228308*^9}, {3.876616298122726*^9, 
  3.876616299044017*^9}, {3.876616648622168*^9, 3.8766166506220407`*^9}, {
  3.884061373910692*^9, 3.884061374175983*^9}, {3.884061425381486*^9, 
  3.8840614255303507`*^9}, {3.884061583797901*^9, 3.884061588428125*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"fd28ec4a-5e6f-4d9f-bd46-cc2cf13b0351"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cB", "[", "M_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"Sh", "[", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "M"}], "]"}], "2"], " ", 
     RowBox[{"Sh", "[", 
      RowBox[{
       RowBox[{"2", " ", "M"}], "-", "\[HBar]"}], "]"}], " ", 
     RowBox[{"Sh", "[", 
      RowBox[{
       RowBox[{"2", " ", "M"}], "+", "\[HBar]"}], "]"}]}], "//.", "trans"}], "//",
    "TrigToExp", 
   RowBox[{"(*", 
    RowBox[{"prefactor", " ", "before", " ", 
     RowBox[{"1", "/", "Y"}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.876612929040636*^9, 3.8766129360549707`*^9}, 
   3.8766129706107607`*^9, {3.8840616681433887`*^9, 3.8840616739002*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"672b580f-bd6a-4bf0-9846-665390dcc297"],

Cell[BoxData[
 RowBox[{
  RowBox[{"YSO5invA", "[", "k_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"m", "^", 
      RowBox[{"(", 
       RowBox[{"5", "/", "2"}], ")"}]}], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"cB", "[", "M", "]"}], "/", 
         RowBox[{"YB", "[", 
          RowBox[{"M", ",", 
           RowBox[{"{", 
            RowBox[{"\[Lambda]", ",", "\[Mu]"}], "}"}]}], "]"}]}], 
        RowBox[{"ZSO", "[", 
         RowBox[{"2", ",", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]", ",", "\[Mu]"}], "}"}], ",", "1"}], "]"}]}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", 
         RowBox[{"k", "-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]", ",", 
         RowBox[{"IntegerPartitions", "[", "i", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Mu]", ",", 
         RowBox[{"IntegerPartitions", "[", 
          RowBox[{"k", "-", "1", "-", "i"}], "]"}]}], "}"}]}], "]"}]}], "/.", 
    
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["a", "1"], "\[Rule]", 
       RowBox[{"-", 
        RowBox[{"Log", "[", 
         SubscriptBox["A", "1"], "]"}]}]}], ",", 
      RowBox[{
       SubscriptBox["a", "2"], "\[Rule]", 
       RowBox[{"-", 
        RowBox[{"Log", "[", 
         SubscriptBox["A", "2"], "]"}]}]}], ",", 
      RowBox[{"M", "\[Rule]", 
       RowBox[{"-", 
        RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
      RowBox[{"\[HBar]", "\[Rule]", " ", 
       RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
   RowBox[{
    SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
    RowBox[{"Simplify", "[", 
     SuperscriptBox["E", "x"], "]"}], 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"expectation", " ", "value", " ", "of", " ", 
       RowBox[{"c_B", "/", "Y"}], " ", "at", " ", "k"}], "-", 
      RowBox[{"instanton", " ", "in", " ", "SO", 
       RowBox[{"(", "5", ")"}]}]}], "*)"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8766128467153873`*^9, 3.8766128618681593`*^9}, {
   3.876612916453863*^9, 3.876612924215974*^9}, {3.876612987911146*^9, 
   3.876612988978036*^9}, {3.8766130366027184`*^9, 3.8766130367894907`*^9}, 
   3.876616233935103*^9, {3.876616672604557*^9, 3.876616674672697*^9}, {
   3.876626144002275*^9, 3.876626144150988*^9}, {3.884061681281591*^9, 
   3.884061689342696*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"e147bc3b-f0de-448e-baed-b6030b1bb643"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"WSO51", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"YSO5A", "[", "1", "]"}], "+", 
          RowBox[{"YSO5invA", "[", "1", "]"}]}], ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", "m"}], "]"}],
     "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["A", "2"], "->", 
       RowBox[{"Q2", " ", 
        RowBox[{"Q1", "^", "2"}]}]}], ",", 
      RowBox[{
       SubscriptBox["A", "1"], "->", "Q2"}]}], "}"}]}], "//", "Simplify", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Wilson", " ", "loop", " ", "in", " ", "5"}], "-", 
     RowBox[{"representation", " ", "of", " ", "SO", 
      RowBox[{"(", "5", ")"}]}]}], "*)"}], " "}]}]], "Input",
 CellChangeTimes->{{3.876612999752408*^9, 3.876613016226437*^9}, {
   3.876613077150989*^9, 3.876613125856018*^9}, {3.876613454240938*^9, 
   3.8766134891836843`*^9}, 3.876613544169483*^9, {3.87661432499365*^9, 
   3.876614325203212*^9}, {3.876626324369515*^9, 3.876626354486596*^9}, {
   3.8840617300820217`*^9, 3.884061749436442*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"38a555c5-9b00-4ef3-b968-5eb59be79275"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["Q1", "2"]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{
         SuperscriptBox["Q1", "2"], " ", 
         SuperscriptBox["Q2", "2"]}]}], ")"}], "2"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox["Q1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["Q1", "2"]}], ")"}], " ", "Q2"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["Q1", "4"]}], ")"}], " ", 
         SuperscriptBox["Q2", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["Q1", "2"], "+", 
           SuperscriptBox["Q1", "4"]}], ")"}], " ", 
         SuperscriptBox["Q2", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["Q1", "4"], " ", 
         SuperscriptBox["Q2", "4"]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["Q1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["Q1", "2"]}], ")"}], " ", "Q2"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["Q1", "4"]}], ")"}], " ", 
         SuperscriptBox["Q2", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["Q1", "2"], "+", 
           SuperscriptBox["Q1", "4"]}], ")"}], " ", 
         SuperscriptBox["Q2", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["Q1", "4"], " ", 
         SuperscriptBox["Q2", "4"]}]}], ")"}]}], "+", 
     RowBox[{"q", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["Q1", "8"], " ", 
         SuperscriptBox["Q2", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["Q1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "Q2", "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["Q2", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["Q1", "6"], " ", 
         SuperscriptBox["Q2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "Q2", "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["Q2", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["Q1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "Q2", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["Q2", "2"]}], "+", 
           SuperscriptBox["Q2", "3"], "+", 
           SuperscriptBox["Q2", "4"]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.876613001671116*^9, 3.876613019697194*^9}, 
   3.876613061488698*^9, {3.8766130961727667`*^9, 3.876613126841714*^9}, {
   3.8766134642991037`*^9, 3.876613490286642*^9}, 3.876613546907387*^9, 
   3.8766143261452637`*^9, 3.876626232704837*^9, {3.876626330947604*^9, 
   3.876626355176531*^9}, {3.884061731126017*^9, 3.884061752305069*^9}},
 CellLabel->"Out[97]=",ExpressionUUID->"9676597a-f6dc-416d-8b2a-802714e5ad65"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"WSp21", "+", "WSO51"}], ")"}], "/", "ZSO51"}], "//", "Simplify", 
  
  RowBox[{"(*", 
   RowBox[{"1", "-", 
    RowBox[{"dim", " ", "representation", " ", "remained"}]}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.876613493137046*^9, 3.876613506113202*^9}, {
  3.876613570307138*^9, 3.876613574511855*^9}, {3.876614334020989*^9, 
  3.876614334334342*^9}, {3.876626244619673*^9, 3.876626244818872*^9}, {
  3.8766263613484583`*^9, 3.8766263616961308`*^9}, {3.884061758079822*^9, 
  3.884061760201527*^9}, {3.884061926748975*^9, 
  3.884061941541168*^9}},ExpressionUUID->"1f79f37f-c2c7-4df9-a5b9-\
bf25cac3599f"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.876613501558074*^9, 3.876613506674734*^9}, {
   3.876613563456211*^9, 3.876613574954254*^9}, {3.876614329258174*^9, 
   3.876614334868256*^9}, {3.8766262403038797`*^9, 3.8766262452513723`*^9}, {
   3.87662635833449*^9, 3.8766263622175426`*^9}, 3.884061930915868*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"a333478c-1514-41de-b12e-445aea9717b6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["two instanton", "Subsubsection",
 CellChangeTimes->{{3.884061965845113*^9, 
  3.8840619711387444`*^9}},ExpressionUUID->"765bdd0b-78a6-459e-95e8-\
c62585ed4271"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Pre3", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Sh", "[", 
          RowBox[{
           RowBox[{"2", "M"}], "+", "\[HBar]"}], "]"}], 
         RowBox[{"Sh", "[", 
          RowBox[{
           RowBox[{"2", "M"}], "-", "\[HBar]"}], "]"}], 
         RowBox[{
          RowBox[{"Sh", "[", 
           RowBox[{"2", "M"}], "]"}], "^", "2"}], 
         RowBox[{
          RowBox[{"Sh", "[", 
           RowBox[{"M", "+", 
            SubscriptBox["a", "1"]}], "]"}], "^", "2"}], 
         RowBox[{
          RowBox[{"Sh", "[", 
           RowBox[{"M", "-", 
            SubscriptBox["a", "1"]}], "]"}], "^", "2"}], 
         RowBox[{
          RowBox[{"Sh", "[", 
           RowBox[{"M", "+", 
            SubscriptBox["a", "2"]}], "]"}], "^", "2"}], 
         RowBox[{
          RowBox[{"Sh", "[", 
           RowBox[{"M", "-", 
            SubscriptBox["a", "2"]}], "]"}], "^", "2"}]}], ")"}]}], "//.", 
      "trans"}], "//", "TrigToExp"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"prefactor", " ", "before", " ", 
    RowBox[{"1", "/", "Y"}], " ", "in", " ", "Sp", 
    SubscriptBox[
     RowBox[{"(", "2", ")"}], "0"]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.884062449675353*^9, 3.884062480123201*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"a81c4dea-65cb-422b-85b5-ef50b0cc7431"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"YSp22A", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"m", "^", "2"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"ZD4D4p", "[", 
              RowBox[{"M", ",", "2"}], "]"}], 
             RowBox[{"YCpe", "[", 
              RowBox[{"M", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "1", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}]}], "}"}]}], "]"}], " ", 
             RowBox[{"ZSppe", "[", 
              RowBox[{"2", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "1", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               SubscriptBox["a", "1"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "1"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "2"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "2"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "3"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "3"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "4"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "4"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "5"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "5"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "6"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "6"], "]"}]}]}], ",", 
              RowBox[{"M", "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
              RowBox[{"\[HBar]", "\[Rule]", " ", 
               RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
           RowBox[{
            SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
            RowBox[{"Simplify", "[", 
             SuperscriptBox["E", "x"], "]"}]}]}], "/.", 
          RowBox[{"rulepe", "[", "2", "]"}]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"ZD4D4p", "[", 
              RowBox[{"M", ",", "2"}], "]"}], 
             RowBox[{"YCpe", "[", 
              RowBox[{"M", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "1", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}]}], "}"}]}], "]"}], " ", 
             RowBox[{"ZSppe", "[", 
              RowBox[{"2", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "1", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               SubscriptBox["a", "1"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "1"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "2"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "2"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "3"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "3"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "4"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "4"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "5"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "5"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "6"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "6"], "]"}]}]}], ",", 
              RowBox[{"M", "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
              RowBox[{"\[HBar]", "\[Rule]", " ", 
               RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
           RowBox[{
            SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
            RowBox[{"Simplify", "[", 
             SuperscriptBox["E", "x"], "]"}]}]}], "/.", 
          RowBox[{"rulepe", "[", "2", "]"}]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"ZD4D4p", "[", 
              RowBox[{"M", ",", "2"}], "]"}], 
             RowBox[{"YCpe", "[", 
              RowBox[{"M", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "1", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}]}], "}"}]}], "]"}], " ", 
             RowBox[{"ZSppe", "[", 
              RowBox[{"2", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "1", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               SubscriptBox["a", "1"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "1"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "2"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "2"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "3"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "3"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "4"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "4"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "5"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "5"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "6"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "6"], "]"}]}]}], ",", 
              RowBox[{"M", "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
              RowBox[{"\[HBar]", "\[Rule]", " ", 
               RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
           RowBox[{
            SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
            RowBox[{"Simplify", "[", 
             SuperscriptBox["E", "x"], "]"}]}]}], "/.", 
          RowBox[{"rulepe", "[", "2", "]"}]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"ZD4D4p", "[", 
              RowBox[{"M", ",", "2"}], "]"}], 
             RowBox[{"YCpe", "[", 
              RowBox[{"M", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "1", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}]}], "}"}]}], "]"}], " ", 
             RowBox[{"ZSppe", "[", 
              RowBox[{"2", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "1", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               SubscriptBox["a", "1"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "1"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "2"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "2"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "3"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "3"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "4"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "4"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "5"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "5"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "6"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "6"], "]"}]}]}], ",", 
              RowBox[{"M", "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
              RowBox[{"\[HBar]", "\[Rule]", " ", 
               RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
           RowBox[{
            SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
            RowBox[{"Simplify", "[", 
             SuperscriptBox["E", "x"], "]"}]}]}], "/.", 
          RowBox[{"rulepe", "[", "2", "]"}]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"ZD4D4p", "[", 
              RowBox[{"M", ",", "2"}], "]"}], 
             RowBox[{"YCpe", "[", 
              RowBox[{"M", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "1", "}"}], ",", 
                 RowBox[{"{", "}"}]}], "}"}]}], "]"}], " ", 
             RowBox[{"ZSppe", "[", 
              RowBox[{"2", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "1", "}"}], ",", 
                 RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               SubscriptBox["a", "1"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "1"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "2"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "2"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "3"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "3"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "4"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "4"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "5"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "5"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "6"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "6"], "]"}]}]}], ",", 
              RowBox[{"M", "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
              RowBox[{"\[HBar]", "\[Rule]", " ", 
               RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
           RowBox[{
            SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
            RowBox[{"Simplify", "[", 
             SuperscriptBox["E", "x"], "]"}]}]}], "/.", 
          RowBox[{"rulepe", "[", "2", "]"}]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"ZD4D4p", "[", 
              RowBox[{"M", ",", "2"}], "]"}], 
             RowBox[{"YCpe", "[", 
              RowBox[{"M", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "1", "}"}]}], "}"}]}], "]"}], " ", 
             RowBox[{"ZSppe", "[", 
              RowBox[{"2", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "1", "}"}]}], "}"}]}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               SubscriptBox["a", "1"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "1"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "2"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "2"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "3"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "3"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "4"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "4"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "5"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "5"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "6"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "6"], "]"}]}]}], ",", 
              RowBox[{"M", "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
              RowBox[{"\[HBar]", "\[Rule]", " ", 
               RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
           RowBox[{
            SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
            RowBox[{"Simplify", "[", 
             SuperscriptBox["E", "x"], "]"}]}]}], "/.", 
          RowBox[{"rulepe", "[", "2", "]"}]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Pre3", " ", 
             RowBox[{
              RowBox[{"ZD4D4p", "[", 
               RowBox[{"M", ",", "2"}], "]"}], "/", 
              RowBox[{"YCpe", "[", 
               RowBox[{"M", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"{", "}"}], ",", 
                  RowBox[{"{", "}"}], ",", 
                  RowBox[{"{", "}"}], ",", 
                  RowBox[{"{", "}"}], ",", 
                  RowBox[{"{", "}"}], ",", 
                  RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], 
             RowBox[{"ZSppe", "[", 
              RowBox[{"2", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               SubscriptBox["a", "1"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "1"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "2"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "2"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "3"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "3"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "4"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "4"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "5"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "5"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "6"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "6"], "]"}]}]}], ",", 
              RowBox[{"M", "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
              RowBox[{"\[HBar]", "\[Rule]", " ", 
               RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
           RowBox[{
            SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
            RowBox[{"Simplify", "[", 
             SuperscriptBox["E", "x"], "]"}]}]}], "/.", 
          RowBox[{"rulepe", "[", "2", "]"}]}], ")"}], "-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"ZD4D4p", "[", 
              RowBox[{"M", ",", "2"}], "]"}], 
             RowBox[{"YCme0", "[", "M", "]"}], 
             RowBox[{"ZSpme", "[", 
              RowBox[{"2", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               SubscriptBox["a", "1"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "1"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "2"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "2"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "3"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "3"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "4"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "4"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "5"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "5"], "]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", "6"], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", 
                 SubscriptBox["A", "6"], "]"}]}]}], ",", 
              RowBox[{"M", "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
              RowBox[{"\[HBar]", "\[Rule]", " ", 
               RowBox[{"Log", "[", "q", "]"}]}]}], "}"}]}], "/.", 
           RowBox[{
            SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
            RowBox[{"Simplify", "[", 
             SuperscriptBox["E", "x"], "]"}]}]}], "/.", 
          RowBox[{"ruleme", "[", "2", "]"}]}], ")"}]}], ")"}], "/", "2"}]}], 
    ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{
      RowBox[{
       SubscriptBox["A", "1"], ">", "0"}], "&&", 
      RowBox[{"q", ">", "0"}]}]}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "defect", " ", "partition", " ", "function", " ", "at", " ", "2"}], "-", 
    RowBox[{"instanton", " ", "in", " ", "Sp", 
     SubscriptBox[
      RowBox[{"(", "2", ")"}], "0"]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.8763002092950373`*^9, 3.8763002688108797`*^9}, {
   3.876300538350834*^9, 3.876300551059778*^9}, {3.876300603212756*^9, 
   3.876300642094462*^9}, {3.876357005693469*^9, 3.876357011303618*^9}, {
   3.876357116883698*^9, 3.876357117023253*^9}, {3.876538597876905*^9, 
   3.876538673887265*^9}, {3.8765388380152597`*^9, 3.8765388576322603`*^9}, 
   3.8765389211313457`*^9, {3.876538975695066*^9, 3.876538984560196*^9}, {
   3.876539993766014*^9, 3.876539995632319*^9}, {3.8765400793219852`*^9, 
   3.876540080435152*^9}, 3.87654133671611*^9, {3.876541383504244*^9, 
   3.876541383763476*^9}, {3.8765491846932592`*^9, 3.876549203034299*^9}, {
   3.8765493611937513`*^9, 3.8765493621274767`*^9}, {3.876549724663043*^9, 
   3.8765497259893427`*^9}, {3.8836490269517107`*^9, 3.883649051289936*^9}, {
   3.883649082143158*^9, 3.8836490827754917`*^9}, {3.884062094008319*^9, 
   3.884062095554937*^9}, {3.884062126938409*^9, 3.884062127007707*^9}, {
   3.884062174425914*^9, 3.884062292291758*^9}, {3.884062323166692*^9, 
   3.884062337892962*^9}, {3.8840624850968847`*^9, 3.884062583702944*^9}, {
   3.8840627131027718`*^9, 3.8840627137566757`*^9}, {3.8840657715584393`*^9, 
   3.8840657890983686`*^9}, {3.8841572085045958`*^9, 3.884157208920546*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"cfb0c0af-8aa0-4303-8f45-ab45f7138706"],

Cell[BoxData[
 TemplateBox[{
  "Simplify", "time", 
   "\"Time spent on a transformation exceeded \
\\!\\(\\*RowBox[{\\\"300.`\\\"}]\\) seconds, and the transformation was \
aborted. Increasing the value of TimeConstraint option may improve the result \
of simplification.\"", 2, 103, 9, 29261049121536311433, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.88406249778899*^9, 3.88406258475548*^9, 
  3.8840630947706738`*^9, 3.884064956584847*^9, 3.8840661007026663`*^9, 
  3.884157517156925*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[103]:=",ExpressionUUID->"adc75daf-8d87-4fc8-\
bcba-28c00a8cd22b"],

Cell[BoxData[
 TemplateBox[{
  "Simplify", "time", 
   "\"Time spent on a transformation exceeded \
\\!\\(\\*RowBox[{\\\"300.`\\\"}]\\) seconds, and the transformation was \
aborted. Increasing the value of TimeConstraint option may improve the result \
of simplification.\"", 2, 103, 10, 29261049121536311433, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.88406249778899*^9, 3.88406258475548*^9, 
  3.8840630947706738`*^9, 3.884064956584847*^9, 3.8840661007026663`*^9, 
  3.884157822615375*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[103]:=",ExpressionUUID->"dc52b370-0a86-4611-\
8495-788c5f01a409"],

Cell[BoxData[
 TemplateBox[{
  "Simplify", "time", 
   "\"Time spent on a transformation exceeded \
\\!\\(\\*RowBox[{\\\"300.`\\\"}]\\) seconds, and the transformation was \
aborted. Increasing the value of TimeConstraint option may improve the result \
of simplification.\"", 2, 103, 11, 29261049121536311433, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.88406249778899*^9, 3.88406258475548*^9, 
  3.8840630947706738`*^9, 3.884064956584847*^9, 3.8840661007026663`*^9, 
  3.884158128517437*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[103]:=",ExpressionUUID->"2808383a-1efb-405d-\
8602-3b05c8a2bd88"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Simplify\\\", \
\\\"::\\\", \\\"time\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"", 2, 103, 12, 29261049121536311433, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.88406249778899*^9, 3.88406258475548*^9, 
  3.8840630947706738`*^9, 3.884064956584847*^9, 3.8840661007026663`*^9, 
  3.8841581286275597`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[103]:=",ExpressionUUID->"db79bc78-f20b-4984-\
ab82-d04f401543e6"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"m", "-", 
      SubscriptBox["A", "1"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"m", " ", 
       SubscriptBox["A", "1"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"m", "-", 
      SubscriptBox["A", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"m", " ", 
       SubscriptBox["A", "2"]}]}], ")"}]}]], 
  RowBox[{"q", " ", 
   SubscriptBox["A", "1"], " ", 
   SubscriptBox["A", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["m", "8"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["m", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m", "2"], "-", "q"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "q"}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["q", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", 
         SuperscriptBox["q", 
          RowBox[{"3", "/", "2"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SuperscriptBox["q", 
           RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"m", " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", 
          SubscriptBox["A", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"m", " ", 
           SubscriptBox["A", "2"]}]}], ")"}], "2"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"m", "-", 
         SqrtBox["q"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", 
          SqrtBox["q"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "q"}], ")"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SqrtBox["q"], "-", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SqrtBox["q"], " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SqrtBox["q"], "-", 
          SubscriptBox["A", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SqrtBox["q"], " ", 
           SubscriptBox["A", "2"]}]}], ")"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["q", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "+", 
         SuperscriptBox["q", 
          RowBox[{"3", "/", "2"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"m", " ", 
          SuperscriptBox["q", 
           RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"m", " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", 
          SubscriptBox["A", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"m", " ", 
           SubscriptBox["A", "2"]}]}], ")"}], "2"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"m", "+", 
         SqrtBox["q"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"m", " ", 
          SqrtBox["q"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "q"}], ")"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SqrtBox["q"], "+", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SqrtBox["q"], " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SqrtBox["q"], "+", 
          SubscriptBox["A", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SqrtBox["q"], " ", 
           SubscriptBox["A", "2"]}]}], ")"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", " ", "q"}], "-", 
         SubscriptBox["A", "1"]}], ")"}], " ", 
       SubsuperscriptBox["A", "1", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"q", "-", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m"}], "+", 
         RowBox[{"q", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", "q", " ", 
          SubscriptBox["A", "1"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", 
          SubscriptBox["A", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"m", " ", 
           SubscriptBox["A", "2"]}]}], ")"}], "2"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SqrtBox["q"], "-", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SqrtBox["q"], "+", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SqrtBox["q"], " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SqrtBox["q"], " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["A", "1"], "-", 
          SubscriptBox["A", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SubscriptBox["A", "1"], " ", 
           SubscriptBox["A", "2"]}]}], ")"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"m", " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", " ", "q"}], "-", 
         SubscriptBox["A", "2"]}], ")"}], " ", 
       SubsuperscriptBox["A", "2", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"q", "-", 
         RowBox[{"m", " ", 
          SubscriptBox["A", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m"}], "+", 
         RowBox[{"q", " ", 
          SubscriptBox["A", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"m", " ", "q", " ", 
          SubscriptBox["A", "2"]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SqrtBox["q"], "-", 
          SubscriptBox["A", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["A", "1"], "-", 
          SubscriptBox["A", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["A", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SubscriptBox["A", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SqrtBox["q"], "+", 
          SubscriptBox["A", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SqrtBox["q"], " ", 
           SubscriptBox["A", "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SqrtBox["q"], " ", 
           SubscriptBox["A", "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SubscriptBox["A", "1"], " ", 
           SubscriptBox["A", "2"]}]}], ")"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m", "2"], "-", 
         SuperscriptBox["q", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["q", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", 
          SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"m", " ", 
           SubscriptBox["A", "1"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", 
          SubscriptBox["A", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"m", " ", 
           SubscriptBox["A", "2"]}]}], ")"}], "2"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["m", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "q"}], ")"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubsuperscriptBox["A", "1", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubsuperscriptBox["A", "2", "2"]}], ")"}], "2"]}]]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.8840667236725473`*^9, 3.88415813591505*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"c4d84904-4e74-4ece-86c3-27b28265533c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"WSp22", "=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"YSp22A", ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "2"}], "}"}]}], "]"}], ",", 
      RowBox[{"m", "^", "2"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["A", "1"], "->", 
       RowBox[{"Q1", " ", "Q2"}]}], ",", 
      RowBox[{
       SubscriptBox["A", "2"], "->", "Q1"}]}], "}"}]}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Wilson", " ", "loop", " ", "in", " ", "5"}], "\[CirclePlus]", 
    RowBox[{"1", " ", "representation", " ", "of", " ", "Sp", 
     SubscriptBox[
      RowBox[{"(", "2", ")"}], "0"]}]}], "*)"}], " ", ";"}]], "Input",
 CellChangeTimes->{{3.884067762043434*^9, 3.884067774164193*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"fa9bd0d4-bb85-40d2-a192-1ab014ac9aa2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"WSO52", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"YSO5A", "[", "2", "]"}], "+", 
           RowBox[{"YSO5invA", "[", "2", "]"}]}], ")"}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", "m"}], 
      "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["A", "2"], "->", 
        RowBox[{"Q2", " ", 
         RowBox[{"Q1", "^", "2"}]}]}], ",", 
       RowBox[{
        SubscriptBox["A", "1"], "->", "Q2"}]}], "}"}]}], "//", "Simplify"}]}],
   ";", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Wilson", " ", "loop", " ", "in", " ", "5"}], "-", 
    RowBox[{"representation", " ", "of", " ", "SO", 
     RowBox[{"(", "5", ")"}]}]}], "*)"}], " "}]], "Input",
 CellChangeTimes->{{3.876612999752408*^9, 3.876613016226437*^9}, {
   3.876613077150989*^9, 3.876613125856018*^9}, {3.876613454240938*^9, 
   3.8766134891836843`*^9}, 3.876613544169483*^9, {3.87661432499365*^9, 
   3.876614325203212*^9}, {3.876626324369515*^9, 3.876626354486596*^9}, {
   3.8840617300820217`*^9, 3.884061749436442*^9}, {3.8840678522137403`*^9, 
   3.8840678609685097`*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"7d0f2811-062c-4056-96a1-cae6d84308c3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"WSp22", "+", "WSO52"}], ")"}], "-", "ZSO52"}], ")"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.884067914156006*^9, 3.884067925719552*^9}, {
   3.88406812574133*^9, 3.884068188017765*^9}, {3.884071967977791*^9, 
   3.8840719706993093`*^9}, {3.884072062462281*^9, 3.884072065238101*^9}, 
   3.8840738256423264`*^9, {3.884073875070416*^9, 3.8840739555017548`*^9}, {
   3.884074814202388*^9, 3.8840748146443043`*^9}, 3.884074844961685*^9, {
   3.884074976239353*^9, 3.8840749766066723`*^9}, {3.884158294650584*^9, 
   3.8841583022008877`*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"28bae6db-6958-4eb5-8623-75039590f3e0"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.884067964213118*^9, {3.884068130962452*^9, 3.884068188672758*^9}, 
   3.8840719715238647`*^9, 3.884072063178899*^9, 3.884073826483025*^9, {
   3.8840738918224277`*^9, 3.8840739563827868`*^9}, {3.8840748156839247`*^9, 
   3.884074845580605*^9}, 3.8840749774511557`*^9, {3.88415829543929*^9, 
   3.884158302881324*^9}},
 CellLabel->
  "Out[106]=",ExpressionUUID->"f24013f9-5dd0-4507-b740-76d7a0e4addb"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Recursive relations", "Chapter",
 CellChangeTimes->{{3.883350541305629*^9, 
  3.8833505515028276`*^9}},ExpressionUUID->"77290b21-71df-48fe-b7d8-\
dc2d12b19859"],

Cell[CellGroupData[{

Cell["Definitions", "Section",
 CellChangeTimes->{{3.862956747821445*^9, 
  3.8629567554080276`*^9}},ExpressionUUID->"f0a6b00b-8b48-48d7-8c5b-\
2cc28013de2a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DualPartition", "[", "l_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"l", " ", "\[NotEqual]", 
     RowBox[{"{", "}"}]}], ",", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "i", "}"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"Select", "[", 
          RowBox[{"l", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"#", ">=", "i"}], ")"}], "&"}]}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"l", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}]}], "]"}], ",", 
    RowBox[{"{", "}"}]}], "]"}], 
  RowBox[{"(*", "transpose", "*)"}]}]], "Input",
 CellChangeTimes->{{3.822696088366888*^9, 3.822696093048849*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"e7dd6f60-6702-43ac-98ae-545f094b0073"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AbsYoung", "[", "\[Lambda]_", "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"\[Lambda]", "[", 
     RowBox[{"[", "i", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "\[Lambda]", "]"}]}], "}"}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{"size", " ", "of", " ", "Young", " ", "tableau"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.822696095882029*^9, 3.822696104692025*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"7e4bafe0-fb31-42f4-854a-6506f7f6d2a1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"boxes", "[", "Y_", "]"}], ":=", 
  RowBox[{"Join", "@@", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i", ",", "j"}], "}"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"i", ",", "j"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", 
           RowBox[{
           "Y", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
          "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "Y", "]"}]}], "}"}]}], "]"}]}], "]"}], 
   RowBox[{"(*", 
    RowBox[{"list", " ", "of", " ", "boxes", " ", "in", " ", "Y"}], 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.822696107205406*^9, 3.822696118109262*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"dd63449a-2a10-48d8-94a1-bd714eecf9c7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"get", "[", 
   RowBox[{"Y_", ",", "i_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"i", ">", 
     RowBox[{"Length", "[", "Y", "]"}]}], ",", "0", ",", 
    RowBox[{"Y", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
   "]"}], 
  RowBox[{"(*", 
   SubscriptBox["Y", "i"], "*)"}]}]], "Input",
 CellChangeTimes->{{3.822696132058695*^9, 3.822696133132103*^9}, {
  3.822696168488679*^9, 3.822696170111383*^9}, {3.822696201425342*^9, 
  3.8226962056137877`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"6f4b8f09-3d0b-42ae-8a89-ac9daadd080d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"arm", "[", 
   RowBox[{"Y_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"get", "[", 
    RowBox[{"Y", ",", 
     RowBox[{"x", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "-", 
   RowBox[{"x", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{
  3.522979145559595*^9, {3.821165635089566*^9, 3.821165649475868*^9}, {
   3.882947584323176*^9, 3.882947589414544*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"774190ae-889a-445f-a68c-0dfe22877194"],

Cell[BoxData[
 RowBox[{
  RowBox[{"leg", "[", 
   RowBox[{"Y_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"get", "[", 
    RowBox[{
     RowBox[{"DualPartition", "[", "Y", "]"}], ",", 
     RowBox[{"x", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "-", 
   RowBox[{"x", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{
  3.522979145560052*^9, {3.821165653548554*^9, 3.8211656623058*^9}, {
   3.821167308948268*^9, 3.821167359087641*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"0b91c823-ce5b-475d-a756-aa8ba2fd96dd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Nekraref", "[", 
   RowBox[{"Q_", ",", "\[Lambda]_", ",", "\[Nu]_", ",", "q1_", ",", "q2_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"Q", " ", 
        RowBox[{"q1", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"get", "[", 
             RowBox[{
              RowBox[{"DualPartition", "[", "\[Nu]", "]"}], ",", 
              RowBox[{"x", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "+", 
           RowBox[{"x", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], 
        RowBox[{"q2", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"get", "[", 
            RowBox[{"\[Lambda]", ",", 
             RowBox[{"x", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "-", 
           RowBox[{"x", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "+", "1"}], ")"}]}]}]}], ")"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"boxes", "[", "\[Nu]", "]"}]}], "}"}]}], "]"}], 
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"Q", " ", 
        RowBox[{"q1", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"get", "[", 
            RowBox[{
             RowBox[{"DualPartition", "[", "\[Lambda]", "]"}], ",", 
             RowBox[{"y", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "-", 
           RowBox[{"y", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ")"}]}], 
        RowBox[{"q2", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"get", "[", 
             RowBox[{"\[Nu]", ",", 
              RowBox[{"y", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "+", 
           RowBox[{"y", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], ")"}]}]}]}], ")"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", 
       RowBox[{"boxes", "[", "\[Lambda]", "]"}]}], "}"}]}], "]"}], " ", 
   RowBox[{"(*", 
    RowBox[{"refined", " ", "Nekrasov", " ", "factor"}], "*)"}]}]}]], "Input",\

 CellChangeTimes->{{3.8226941087056437`*^9, 3.822694137811818*^9}, {
  3.822694256115501*^9, 3.822694259533272*^9}, {3.822695087695804*^9, 
  3.822695125178315*^9}, {3.8226957367345753`*^9, 3.822695836224333*^9}, {
  3.822695892491774*^9, 3.822695965196965*^9}, {3.883878964826136*^9, 
  3.883878976922007*^9}, {3.883879733918783*^9, 3.88387974064065*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"44c66d7d-190e-4c41-8b17-4b4fac836115"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Nekra", "[", 
   RowBox[{"Q_", ",", "\[Lambda]_", ",", "\[Nu]_", ",", "q_"}], "]"}], ":=", 
  RowBox[{"Nekraref", "[", 
   RowBox[{"Q", ",", "\[Lambda]", ",", "\[Nu]", ",", "q", ",", 
    RowBox[{"q", "^", 
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.880320445528845*^9, 3.88032048018184*^9}, {
  3.8838789843075447`*^9, 3.883878985914431*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"5e577b89-82af-44dc-aa92-84a744ff002e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Kappa]", "[", "\[Lambda]_", "]"}], ":=", 
  RowBox[{"2", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "-", 
      RowBox[{"x", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"boxes", "[", "\[Lambda]", "]"}]}], "}"}]}], "]"}], 
   RowBox[{"(*", 
    RowBox[{"Prefactor", " ", "in", " ", "topological", " ", "vertex"}], 
    "*)"}]}]}]], "Input",
 CellLabel->"In[9]:=",ExpressionUUID->"d5eeb738-e158-4040-a2af-cfd500ce513b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"numM", "[", 
   RowBox[{"k_", ",", "\[Lambda]_", ",", "q_"}], "]"}], ":=", 
  RowBox[{"Product", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         SubscriptBox["A", "k"], ")"}], "^", "2"}], "  ", 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"arm", "[", 
           RowBox[{"\[Lambda]", ",", "x"}], "]"}], "+", 
          RowBox[{"leg", "[", 
           RowBox[{"\[Lambda]", ",", "x"}], "]"}], "+", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "-", 
             RowBox[{"\[Lambda]", "[", 
              RowBox[{"[", 
               RowBox[{"x", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}]}], ")"}]}]}], 
         ")"}]}]}]}], ")"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"boxes", "[", "\[Lambda]", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.821150055978806*^9, 3.821150083705978*^9}, {
   3.821150690328644*^9, 3.821150698832999*^9}, {3.821151054159933*^9, 
   3.821151084351679*^9}, {3.82115181651068*^9, 3.8211518317657957`*^9}, {
   3.821152064401802*^9, 3.821152065314636*^9}, {3.821165670928623*^9, 
   3.82116567516763*^9}, 3.821674266454925*^9, 3.8836293443682013`*^9, {
   3.8836295375014343`*^9, 3.883629551065217*^9}, {3.883629757023913*^9, 
   3.883629761219449*^9}, {3.883882198633456*^9, 3.883882211481373*^9}, {
   3.883882268569006*^9, 3.8838822769159927`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"20345c40-c852-4d27-80fd-d1266c441d0b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"denM", "[", 
   RowBox[{"k_", ",", "l_", ",", "\[Lambda]_", ",", "\[Nu]_", ",", "q_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        SubscriptBox["A", "k"], " ", 
        SubscriptBox["A", "l"], " ", 
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"leg", "[", 
             RowBox[{
              RowBox[{"DualPartition", "[", "\[Nu]", "]"}], ",", "x"}], 
             "]"}]}], "-", "1", "-", 
           RowBox[{"arm", "[", 
            RowBox[{"\[Lambda]", ",", "x"}], "]"}]}], ")"}]}]}]}], ")"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"boxes", "[", "\[Lambda]", "]"}]}], "}"}]}], "]"}], 
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        SubscriptBox["A", "k"], " ", 
        SubscriptBox["A", "l"], " ", 
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"leg", "[", 
            RowBox[{"\[Nu]", ",", "x"}], "]"}], "+", "1", "+", 
           RowBox[{"arm", "[", 
            RowBox[{
             RowBox[{"DualPartition", "[", "\[Lambda]", "]"}], ",", "x"}], 
            "]"}]}], ")"}]}]}]}], ")"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"boxes", "[", "\[Nu]", "]"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{
  3.822715656143944*^9, {3.822715688688525*^9, 3.822715695695723*^9}, {
   3.822715859701572*^9, 3.8227158728004723`*^9}, 3.822715950850794*^9, 
   3.8227160279470654`*^9, {3.883629341758654*^9, 3.883629342757599*^9}, {
   3.883629433323205*^9, 3.8836294693757*^9}, {3.883629766860547*^9, 
   3.883629772578474*^9}, {3.8836307353958397`*^9, 3.883630887280377*^9}, {
   3.883631075017456*^9, 3.883631103857655*^9}, {3.883882199410761*^9, 
   3.8838822156958323`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"cbb4dac9-64b1-4a4b-be7e-9f5fb7ec186f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mfactor", "[", "young_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{"numM", "[", 
      RowBox[{"i", ",", 
       RowBox[{"young", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ",", "q"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "young", "]"}]}], "}"}]}], "]"}], "/", 
   RowBox[{"(", 
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{"denM", "[", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"x", "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", 
        RowBox[{"young", "[", 
         RowBox[{"[", 
          RowBox[{"x", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"young", "[", 
         RowBox[{"[", 
          RowBox[{"x", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}], ",", "q"}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"Subsets", "[", 
         RowBox[{
          RowBox[{"Range", "[", 
           RowBox[{"1", ",", 
            RowBox[{"Length", "[", "young", "]"}]}], "]"}], ",", 
          RowBox[{"{", "2", "}"}]}], "]"}]}], "}"}]}], "]"}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.821153977617082*^9, 3.821154022523696*^9}, {
   3.8211541670583353`*^9, 3.821154181494152*^9}, {3.8211543337928762`*^9, 
   3.821154353331596*^9}, {3.821154739591185*^9, 3.821154768891307*^9}, 
   3.8211548290367317`*^9, {3.8211549335216427`*^9, 3.821154956668623*^9}, 
   3.821155028862484*^9, {3.821155158652802*^9, 3.8211551925271797`*^9}, {
   3.821162577607216*^9, 3.821162597914706*^9}, {3.821674258289266*^9, 
   3.821674275292612*^9}, {3.821749834761219*^9, 3.8217498367627087`*^9}, {
   3.821749881534042*^9, 3.821749887203857*^9}, {3.8217588081125193`*^9, 
   3.821758812230685*^9}, {3.821759878349243*^9, 3.8217598818087053`*^9}, {
   3.82176050110602*^9, 3.821760518687046*^9}, 3.822344707677977*^9, {
   3.883629485485284*^9, 3.8836295231451807`*^9}, 3.8836295715867033`*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"2c51e6a9-09a4-4c1d-b14e-d89d42f97ec9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Phi]", "[", 
   RowBox[{"a_", ",", "\[HBar]_", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"a", "+", 
   RowBox[{"i", " ", "\[HBar]"}], "-", 
   RowBox[{"j", " ", "\[HBar]"}]}]}]], "Input",
 CellChangeTimes->{{3.8608057499128857`*^9, 3.860805772971406*^9}, {
  3.8608058892482357`*^9, 3.860805912325694*^9}, {3.860806350723184*^9, 
  3.860806355130185*^9}, {3.880256648945346*^9, 3.880256695683649*^9}, {
  3.880320492511282*^9, 3.8803204935663347`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"19204d4e-82ff-45a3-a448-a67fffe9065e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Chi]", "[", 
   RowBox[{"A_", ",", "q_", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"A", " ", 
   RowBox[{"q", "^", 
    RowBox[{"(", 
     RowBox[{"i", "-", "j"}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.880355183076445*^9, 3.8803552030003443`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"cbcdebe5-2f58-4b60-8ee9-a6176fccad4e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"complete", "[", "Y_", "]"}], ":=", 
  RowBox[{"Append", "[", 
   RowBox[{"Y", ",", "0"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.860808814212644*^9, 3.860808848398973*^9}, {
  3.8608089922461777`*^9, 3.8608089923685913`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"4585d563-2872-4e7b-86cc-62c55f50740d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"R", "[", "Y_", "]"}], ":=", 
  RowBox[{"DeleteCases", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Y", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "\[NotEqual]", 
         RowBox[{"Y", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Y", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{
         RowBox[{"Length", "[", "Y", "]"}], "-", "1"}]}], "}"}]}], "]"}], ",",
     "Null"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.860806787080173*^9, 3.8608068075423603`*^9}, {
  3.860807920998334*^9, 3.860807979923595*^9}, {3.8608085693485823`*^9, 
  3.860808577689507*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"a23d41cd-29cc-4933-a422-fd51a1db419d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ad", "[", "Y_", "]"}], ":=", 
  RowBox[{"DeleteCases", "[", 
   RowBox[{
    RowBox[{"Union", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Y", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "\[NotEqual]", 
           RowBox[{"Y", "[", 
            RowBox[{"[", 
             RowBox[{"i", "+", "1"}], "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"i", "+", "1"}], ",", 
            RowBox[{
             RowBox[{"Y", "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "+", "1"}]}], "}"}]}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{
           RowBox[{"Length", "[", "Y", "]"}], "-", "1"}]}], "}"}]}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"Y", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "+", "1"}]}], "}"}], "}"}]}], 
     "]"}], ",", "Null"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8608088569872*^9, 3.860808895208415*^9}, {
   3.8608090631913767`*^9, 3.8608091489723043`*^9}, 3.860813093050928*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"e90b39a8-ede1-49fe-bf04-b6511008d94a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"YA", "[", 
   RowBox[{"a_", ",", "\[HBar]_", ",", "\[Lambda]_", ",", "z_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{"Sh", "[", 
      RowBox[{"z", "-", 
       RowBox[{"\[Phi]", "[", 
        RowBox[{"a", ",", "\[HBar]", ",", 
         RowBox[{"s", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"s", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", 
       RowBox[{"Ad", "[", 
        RowBox[{"complete", "[", "\[Lambda]", "]"}], "]"}]}], "}"}]}], "]"}], 
   "/", 
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{"Sh", "[", 
      RowBox[{"z", "-", 
       RowBox[{"\[Phi]", "[", 
        RowBox[{"a", ",", "\[HBar]", ",", 
         RowBox[{"s", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"s", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", 
       RowBox[{"R", "[", 
        RowBox[{"complete", "[", "\[Lambda]", "]"}], "]"}]}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.862912502240869*^9, 3.8629125570151052`*^9}, {
   3.862912773980895*^9, 3.862912873054638*^9}, {3.862913239161993*^9, 
   3.862913243972376*^9}, {3.880243718843657*^9, 3.880243771161936*^9}, {
   3.880256620055271*^9, 3.880256623452283*^9}, {3.88025670234978*^9, 
   3.8802567119870253`*^9}, 3.880256902217217*^9, {3.880269055007313*^9, 
   3.880269064872772*^9}, {3.8803205059240913`*^9, 3.880320511235003*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"79ed59a6-fb5d-415a-8dae-44bcaaa72274"],

Cell[BoxData[
 RowBox[{
  RowBox[{"YO", "[", 
   RowBox[{"a_", ",", "q_", ",", "\[Lambda]_", ",", "z_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"\[Chi]", "[", 
         RowBox[{"a", ",", "q", ",", 
          RowBox[{"s", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"s", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "z"}]}], ")"}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", 
       RowBox[{"Ad", "[", 
        RowBox[{"complete", "[", "\[Lambda]", "]"}], "]"}]}], "}"}]}], "]"}], 
   "/", 
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"\[Chi]", "[", 
         RowBox[{"a", ",", "q", ",", 
          RowBox[{"s", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"s", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "z"}]}], ")"}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", 
       RowBox[{"R", "[", 
        RowBox[{"complete", "[", "\[Lambda]", "]"}], "]"}]}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8629139223069773`*^9, 3.862913930598661*^9}, {
  3.8803549917839603`*^9, 3.880354992660417*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"dddc0ac1-dc1f-4b05-bdb8-9f4c4a1d22df"],

Cell[BoxData[
 RowBox[{
  RowBox[{"trans", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Sh", "[", "x_", "]"}], "\[RuleDelayed]", 
      RowBox[{"2", 
       RowBox[{"Sinh", "[", 
        RowBox[{"x", "/", "2"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"Ch", "[", "x_", "]"}], "\[RuleDelayed]", 
      RowBox[{"2", 
       RowBox[{"Cosh", "[", 
        RowBox[{"x", "/", "2"}], "]"}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.836521105157133*^9, 3.8365211216156054`*^9}, {
  3.8741179141645117`*^9, 3.874117919590159*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"2a5d0aa1-7c56-418a-b143-bc46a1f30886"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Coulomb", "[", "n_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    SubscriptBox["a", "i"], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8802707468765497`*^9, 3.880270776921906*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"384fcaae-916a-4fcf-a986-539553cff023"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EVar", "[", "n_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    SubscriptBox["A", "i"], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.880272112547023*^9, 3.880272128758909*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"d752e275-4709-4263-80c8-e5ea1f1b1898"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ExpCoulomb", "[", "n_", "]"}], ":=", 
  RowBox[{"Union", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["a", "i"], "->", 
       RowBox[{"-", 
        RowBox[{"Log", "[", 
         SubscriptBox["A", "i"], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"M", "\[Rule]", 
       RowBox[{"-", 
        RowBox[{"Log", "[", "m", "]"}]}]}], ",", 
      RowBox[{"\[HBar]", "\[Rule]", 
       RowBox[{"-", " ", 
        RowBox[{"Log", "[", "q", "]"}]}]}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.88027175107625*^9, 3.8802718009099207`*^9}, {
   3.880451594778481*^9, 3.880451600367155*^9}, 3.880510362869329*^9},
 CellLabel->"In[23]:=",ExpressionUUID->"1c8de89f-c96d-4c00-bc2a-183d6d16959c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"newbox", "[", 
   RowBox[{"\[Lambda]1_", ",", "\[Lambda]2_"}], "]"}], ":=", 
  RowBox[{"Flatten", "[", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{"boxes", "[", "\[Lambda]1", "]"}], ",", 
     RowBox[{"boxes", "[", "\[Lambda]2", "]"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.880330061999392*^9, 3.880330064195655*^9}, {
  3.880330176111019*^9, 3.880330228129429*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"b4c5fd77-29b9-47ec-a960-e89d04042fd4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"YD", "[", 
   RowBox[{"a_", ",", "\[HBar]_", ",", "\[Lambda]_", ",", "z_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Sh", "[", 
       RowBox[{"z", "-", 
        RowBox[{"\[Phi]", "[", 
         RowBox[{"a", ",", "\[HBar]", ",", 
          RowBox[{"s", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"s", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "]"}], 
      RowBox[{"Sh", "[", 
       RowBox[{"z", "+", 
        RowBox[{"\[Phi]", "[", 
         RowBox[{"a", ",", "\[HBar]", ",", 
          RowBox[{"s", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"s", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", 
       RowBox[{"Ad", "[", 
        RowBox[{"complete", "[", "\[Lambda]", "]"}], "]"}]}], "}"}]}], "]"}], 
   "/", 
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Sh", "[", 
       RowBox[{"z", "-", 
        RowBox[{"\[Phi]", "[", 
         RowBox[{"a", ",", "\[HBar]", ",", 
          RowBox[{"s", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"s", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "]"}], 
      RowBox[{"Sh", "[", 
       RowBox[{"z", "+", 
        RowBox[{"\[Phi]", "[", 
         RowBox[{"a", ",", "\[HBar]", ",", 
          RowBox[{"s", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"s", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", 
       RowBox[{"R", "[", 
        RowBox[{"complete", "[", "\[Lambda]", "]"}], "]"}]}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.862912502240869*^9, 3.8629125570151052`*^9}, {
   3.862912773980895*^9, 3.862912873054638*^9}, {3.862913239161993*^9, 
   3.862913243972376*^9}, {3.880243718843657*^9, 3.880243771161936*^9}, {
   3.880256620055271*^9, 3.880256623452283*^9}, {3.88025670234978*^9, 
   3.8802567119870253`*^9}, 3.880256902217217*^9, {3.880269055007313*^9, 
   3.880269064872772*^9}, {3.8803205059240913`*^9, 3.880320511235003*^9}, {
   3.880439134193232*^9, 3.880439189027225*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"ae8fbf0e-3d26-4427-87a7-14d7ccaa131d"]
}, Closed]],

Cell[CellGroupData[{

Cell["Recursive formula for Nekrasov factor", "Section",
 CellChangeTimes->{{3.8629571363809767`*^9, 
  3.862957145698543*^9}},ExpressionUUID->"b50e31ab-514a-4df0-b557-\
4519bd71b3f7"],

Cell[CellGroupData[{

Cell["formula (D.7) I", "Subsection",
 CellChangeTimes->{{3.8803268711933393`*^9, 3.8803268799777193`*^9}, {
  3.8835645565232887`*^9, 3.883564563253159*^9}, {3.883886480426042*^9, 
  3.883886481265541*^9}},ExpressionUUID->"ff8e8a26-5add-4a6d-a14e-\
5a2db099353a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Nekraref", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["A", "1"], "/", 
        SubscriptBox["A", "2"]}], ",", "#1", ",", "#2", ",", "q", ",", 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}]}]}], "]"}], "/", 
     RowBox[{"Nekraref", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["A", "1"], "/", 
        SubscriptBox["A", "2"]}], ",", "#3", ",", "#2", ",", "q", ",", 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}]}]}], "]"}]}], "&"}], "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1"}], "}"}], ",", 
    RowBox[{"{", "1", "}"}]}], "]"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{
  3.880280557989937*^9, {3.880280683451042*^9, 3.8802806877704687`*^9}, {
   3.880282213782414*^9, 3.880282242066351*^9}, {3.880282431212949*^9, 
   3.880282451374132*^9}, {3.88028425352349*^9, 3.88028427351539*^9}, {
   3.8803260811958923`*^9, 3.8803260833194323`*^9}, {3.8803262145072403`*^9, 
   3.880326216830821*^9}, {3.883879615865121*^9, 3.883879620175631*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"2abe2965-2405-4a4b-9655-1b590cbbc2cb"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"q", " ", 
      SubscriptBox["A", "1"]}], "-", 
     SubscriptBox["A", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["q", "3"], " ", 
      SubscriptBox["A", "1"]}], "-", 
     SubscriptBox["A", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      SubscriptBox["A", "1"]}], "+", 
     RowBox[{"q", " ", 
      SubscriptBox["A", "2"]}]}], ")"}]}], 
  RowBox[{"q", " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["A", "1"], "-", 
     SubscriptBox["A", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["q", "2"], " ", 
      SubscriptBox["A", "1"]}], "-", 
     SubscriptBox["A", "2"]}], ")"}], " ", 
   SubscriptBox["A", "2"]}]]], "Output",
 CellChangeTimes->{{3.880282443836038*^9, 3.880282451942082*^9}, 
   3.88028427433286*^9, 3.880326084363104*^9, 3.880326217352355*^9, {
   3.8838797350352917`*^9, 3.8838797475288353`*^9}, 3.883879833996581*^9, 
   3.883879986351645*^9, {3.883880034068584*^9, 3.883880041895233*^9}, 
   3.8838864452234497`*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"3fa75848-22c9-4946-bf49-9dacedd4ec7d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Y1", "[", 
   RowBox[{"\[Phi]_", ",", "\[Lambda]_", ",", "\[HBar]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{"-", "\[Phi]"}], "]"}], "/", 
        SubscriptBox["A", "2"]}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}]}], 
     RowBox[{"YA", "[", 
      RowBox[{
       SubscriptBox["a", "2"], ",", "\[HBar]", ",", "\[Lambda]", ",", 
       "\[Phi]"}], "]"}]}], "//.", "trans"}], "//", "TrigToExp"}]}]], "Input",\

 CellChangeTimes->{{3.880284129510478*^9, 3.8802841888421297`*^9}, {
   3.880324019304139*^9, 3.8803240362557993`*^9}, {3.880324619857185*^9, 
   3.880324665456985*^9}, {3.8803250208721867`*^9, 3.880325033356488*^9}, {
   3.8803252477693777`*^9, 3.880325274104165*^9}, 3.88032557004069*^9, 
   3.880326107664837*^9, 3.880326801477222*^9, {3.880333246487543*^9, 
   3.880333256979808*^9}, {3.8805109224445333`*^9, 3.8805109379885073`*^9}, {
   3.883879820799411*^9, 3.883879824687716*^9}, {3.883879960961584*^9, 
   3.883879964382786*^9}, {3.883880031525529*^9, 3.883880038551813*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"62af05bb-6fcc-47de-a2a0-900bb5608e3d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Y1", "[", 
          RowBox[{
           RowBox[{"\[Phi]", "[", 
            RowBox[{
             SubscriptBox["a", "1"], ",", "\[HBar]", ",", 
             RowBox[{
              RowBox[{"newbox", "[", 
               RowBox[{"#1", ",", "#3"}], "]"}], "\[LeftDoubleBracket]", "1", 
              "\[RightDoubleBracket]"}], ",", 
             RowBox[{
              RowBox[{"newbox", "[", 
               RowBox[{"#1", ",", "#3"}], "]"}], "\[LeftDoubleBracket]", "2", 
              "\[RightDoubleBracket]"}]}], "]"}], ",", "#2", ",", "\[HBar]"}],
           "]"}], "/.", 
         RowBox[{"ExpCoulomb", "[", "2", "]"}]}], "/.", 
        RowBox[{
         SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
         RowBox[{"Simplify", "[", 
          SuperscriptBox["E", "x"], "]"}]}]}], ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{
         RowBox[{
          SubscriptBox["A", "1"], ">", "0"}], "&&", 
         RowBox[{
          SubscriptBox["A", "2"], ">", "0"}], "&&", 
         RowBox[{"q", ">", "0"}]}]}]}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Nekraref", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["A", "1"], "/", 
          SubscriptBox["A", "2"]}], ",", "#1", ",", "#2", ",", "q", ",", 
         RowBox[{"q", "^", 
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}]}]}], "]"}], "/", 
       RowBox[{"Nekraref", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["A", "1"], "/", 
          SubscriptBox["A", "2"]}], ",", "#3", ",", "#2", ",", "q", ",", 
         RowBox[{"q", "^", 
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}]}]}], "]"}]}], ")"}]}], "&"}], "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1"}], "}"}]}], "]"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8802841923330793`*^9, 3.880284235629573*^9}, {
   3.8803253222310038`*^9, 3.880325323983881*^9}, {3.880325359915313*^9, 
   3.88032547253104*^9}, {3.880325531591072*^9, 3.880325553326849*^9}, {
   3.880325776341745*^9, 3.880325776720549*^9}, {3.8803258416905603`*^9, 
   3.880325841868402*^9}, {3.88032609544667*^9, 3.880326102513068*^9}, 
   3.880326223781458*^9, {3.880326408913642*^9, 3.880326417184882*^9}, {
   3.880326487967507*^9, 3.880326491473516*^9}, {3.88032678451572*^9, 
   3.880326794702901*^9}, {3.880333570697468*^9, 3.8803336002858973`*^9}, {
   3.880334826338531*^9, 3.880334886469431*^9}, {3.880335114311658*^9, 
   3.880335167220057*^9}, {3.880335395371057*^9, 3.880335420408544*^9}, {
   3.8805104722820663`*^9, 3.880510479637434*^9}, {3.883879644048736*^9, 
   3.883879649360881*^9}, {3.883879780338011*^9, 3.883879782167338*^9}, {
   3.8838798449376097`*^9, 3.88387984507749*^9}, {3.88387998191812*^9, 
   3.883879982038781*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"b1f5d049-6084-436e-a5b5-a7b46bb9005a"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.880284209581285*^9, 3.880284236362496*^9}, {
   3.880325450014402*^9, 3.880325473447816*^9}, {3.880325532827428*^9, 
   3.880325572714017*^9}, 3.8803257898595333`*^9, 3.880325842461472*^9, {
   3.880326099095039*^9, 3.880326109033598*^9}, 3.8803262246690474`*^9, 
   3.880326492837775*^9, {3.8803267955092087`*^9, 3.880326802666445*^9}, 
   3.8803351756953783`*^9, {3.880335396806728*^9, 3.880335421183302*^9}, 
   3.8805104831498337`*^9, 3.880510940120061*^9, {3.883879738330399*^9, 
   3.883879747814068*^9}, {3.8838798282298813`*^9, 3.8838798455082684`*^9}, 
   3.883879986539607*^9, {3.883880034500942*^9, 3.883880042075178*^9}, 
   3.8838864454387627`*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"a91dba09-17d1-411c-872c-13fdf3902108"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["formula (D.7) II", "Subsection",
 CellChangeTimes->{{3.8803268711933393`*^9, 3.8803268799777193`*^9}, {
   3.880335436132646*^9, 3.880335436447562*^9}, {3.883564565961924*^9, 
   3.883564569388998*^9}, 
   3.8838864845699263`*^9},ExpressionUUID->"3a94f664-54cd-48a3-90bd-\
1a287624df73"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Y2", "[", 
   RowBox[{"\[Phi]_", ",", "\[Lambda]_", ",", "\[HBar]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["A", "1"], "/", 
         RowBox[{"Exp", "[", 
          RowBox[{"-", "\[Phi]"}], "]"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}]}]}], 
     RowBox[{"YA", "[", 
      RowBox[{
       SubscriptBox["a", "1"], ",", "\[HBar]", ",", "\[Lambda]", ",", 
       "\[Phi]"}], "]"}]}], "//.", "trans"}], "//", "TrigToExp"}]}]], "Input",\

 CellChangeTimes->{{3.880338099558133*^9, 3.880338116473967*^9}, {
   3.8803381531265497`*^9, 3.880338153352463*^9}, 3.880338754722096*^9, {
   3.880510977129258*^9, 3.880510980032405*^9}, {3.883880051086225*^9, 
   3.883880054566456*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"7638fbf1-f05d-480a-af88-8ebce3dc5fd1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Y2", "[", 
          RowBox[{
           RowBox[{"\[Phi]", "[", 
            RowBox[{
             SubscriptBox["a", "2"], ",", "\[HBar]", ",", 
             RowBox[{
              RowBox[{"newbox", "[", 
               RowBox[{"#2", ",", "#3"}], "]"}], "\[LeftDoubleBracket]", "1", 
              "\[RightDoubleBracket]"}], ",", 
             RowBox[{
              RowBox[{"newbox", "[", 
               RowBox[{"#2", ",", "#3"}], "]"}], "\[LeftDoubleBracket]", "2", 
              "\[RightDoubleBracket]"}]}], "]"}], ",", "#1", ",", "\[HBar]"}],
           "]"}], "/.", 
         RowBox[{"ExpCoulomb", "[", "2", "]"}]}], "/.", 
        RowBox[{
         SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
         RowBox[{"Simplify", "[", 
          SuperscriptBox["E", "x"], "]"}]}]}], ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{
         RowBox[{
          SubscriptBox["A", "1"], ">", "0"}], "&&", 
         RowBox[{
          SubscriptBox["A", "2"], ">", "0"}], "&&", 
         RowBox[{"q", ">", "0"}]}]}]}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Nekraref", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["A", "1"], "/", 
          SubscriptBox["A", "2"]}], ",", "#1", ",", "#2", ",", "q", ",", 
         RowBox[{"q", "^", 
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}]}]}], "]"}], "/", 
       RowBox[{"Nekraref", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["A", "1"], "/", 
          SubscriptBox["A", "2"]}], ",", "#1", ",", "#3", ",", "q", ",", 
         RowBox[{"q", "^", 
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}]}]}], "]"}]}], ")"}]}], "&"}], "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1"}], "}"}]}], "]"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.880338332694171*^9, 3.8803383636132717`*^9}, {
  3.880338698177909*^9, 3.880338770424426*^9}, {3.880339422115808*^9, 
  3.880339430526237*^9}, {3.880510990798925*^9, 3.880510997016836*^9}, {
  3.883879650348971*^9, 3.88387965093246*^9}, {3.8838800652951813`*^9, 
  3.88388007175196*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"1e837c7d-3d82-4509-80b9-fda72acd030a"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.880338750084753*^9, 3.8803387709569798`*^9}, 
   3.880339432155323*^9, {3.8805109842565928`*^9, 3.880510997531406*^9}, {
   3.883880057683237*^9, 3.8838800725424843`*^9}, 3.883886445589444*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"e85ec761-8990-4b84-9284-e47347e2e832"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["formula (D.8)", "Subsection",
 CellChangeTimes->{{3.8803268711933393`*^9, 3.8803268799777193`*^9}, {
   3.880335436132646*^9, 3.880335436447562*^9}, {3.8803389895574102`*^9, 
   3.8803389898506527`*^9}, {3.880341240034874*^9, 3.8803412435911627`*^9}, {
   3.8835647559361057`*^9, 3.883564757564612*^9}, 
   3.883886486881592*^9},ExpressionUUID->"48e43cbf-681e-44ba-bf05-\
43df10a97720"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ys", "[", 
   RowBox[{"\[Lambda]_", ",", "\[HBar]_", ",", "\[Sigma]_", ",", "\[Phi]_"}], 
   "]"}], ":=", 
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"YA", "[", 
           RowBox[{
            SubscriptBox["a", "1"], ",", "\[HBar]", ",", "\[Lambda]", ",", 
            "z"}], "]"}], 
          RowBox[{
           RowBox[{
            RowBox[{"Sh", "[", 
             RowBox[{"z", "-", "\[Phi]"}], "]"}], "^", "\[Sigma]"}], "/", 
           RowBox[{
            RowBox[{"Sh", "[", "\[HBar]", "]"}], "^", "\[Sigma]"}]}]}], ")"}],
         "//.", "trans"}], "//", "TrigToExp"}], ")"}], "^", "2"}], ",", 
    RowBox[{"z", "->", "\[Phi]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8803394164566727`*^9, 3.880339436282234*^9}, {
  3.8803394676574574`*^9, 3.880339477644905*^9}, {3.880339815631936*^9, 
  3.880339888762519*^9}, {3.880339935920126*^9, 3.880339952774434*^9}, {
  3.8803400362731123`*^9, 3.88034007461331*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"80144936-f4ea-44b1-add5-5aa52c2edb87"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Nekraref", "[", 
   RowBox[{"1", ",", 
    RowBox[{"{", "2", "}"}], ",", 
    RowBox[{"{", "2", "}"}], ",", "q", ",", 
    RowBox[{"q", "^", 
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}]}]}], "]"}], "/", 
  RowBox[{"Nekraref", "[", 
   RowBox[{"1", ",", 
    RowBox[{"{", "1", "}"}], ",", 
    RowBox[{"{", "1", "}"}], ",", "q", ",", 
    RowBox[{"q", "^", 
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8803409260469637`*^9, 3.880340943743334*^9}, {
  3.883879651758875*^9, 3.883879652428022*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"c156b5c0-77dc-4162-ae0d-8a1eb9b61480"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"1", "-", 
    FractionBox["1", 
     SuperscriptBox["q", "2"]]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"1", "-", 
    SuperscriptBox["q", "2"]}], ")"}]}]], "Output",
 CellChangeTimes->{3.880340944212904*^9, 3.883880077982587*^9, 
  3.8838864458521357`*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"48298ce7-5f5e-4c03-960f-672f75a71460"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Ys", "[", 
          RowBox[{"#2", ",", "\[HBar]", ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"\[Phi]", "[", 
            RowBox[{
             SubscriptBox["a", "1"], ",", "\[HBar]", ",", 
             RowBox[{
              RowBox[{"newbox", "[", 
               RowBox[{"#1", ",", "#2"}], "]"}], "\[LeftDoubleBracket]", "1", 
              "\[RightDoubleBracket]"}], ",", 
             RowBox[{
              RowBox[{"newbox", "[", 
               RowBox[{"#1", ",", "#2"}], "]"}], "\[LeftDoubleBracket]", "2", 
              "\[RightDoubleBracket]"}]}], "]"}]}], "]"}], "/.", 
         RowBox[{"ExpCoulomb", "[", "2", "]"}]}], "/.", 
        RowBox[{
         SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
         RowBox[{"Simplify", "[", 
          SuperscriptBox["E", "x"], "]"}]}]}], ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{
         RowBox[{
          SubscriptBox["A", "1"], ">", "0"}], "&&", 
         RowBox[{
          SubscriptBox["A", "2"], ">", "0"}], "&&", 
         RowBox[{"q", ">", "0"}]}]}]}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Nekraref", "[", 
        RowBox[{"1", ",", "#1", ",", "#1", ",", "q", ",", 
         RowBox[{"q", "^", 
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}]}]}], "]"}], "/", 
       RowBox[{"Nekraref", "[", 
        RowBox[{"1", ",", "#2", ",", "#2", ",", "q", ",", 
         RowBox[{"q", "^", 
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}]}]}], "]"}]}], ")"}]}], "&"}], "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2"}], "}"}]}], "]"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8803404989790916`*^9, 3.880340543139591*^9}, {
  3.880340766838256*^9, 3.8803409004047537`*^9}, {3.880340962389524*^9, 
  3.880340994094371*^9}, {3.8803412102504673`*^9, 3.880341224601729*^9}, {
  3.88387965326467*^9, 3.883879653886813*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"eb4c3e06-9830-440d-b150-7036ae6e13e4"],

Cell[BoxData[
 RowBox[{"-", "1"}]], "Output",
 CellChangeTimes->{{3.880340821990364*^9, 3.880340841390595*^9}, {
   3.880340878797565*^9, 3.880340902432007*^9}, {3.880340988766306*^9, 
   3.880340994566991*^9}, {3.880341213347868*^9, 3.880341225064061*^9}, 
   3.880511225640867*^9, 3.883880078051791*^9, 3.88388644596148*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"ddf76547-1654-4497-a234-b3cc5b53b4ee"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Ys", "[", 
          RowBox[{"#1", ",", "\[HBar]", ",", "1", ",", 
           RowBox[{"\[Phi]", "[", 
            RowBox[{
             SubscriptBox["a", "1"], ",", "\[HBar]", ",", 
             RowBox[{
              RowBox[{"newbox", "[", 
               RowBox[{"#1", ",", "#2"}], "]"}], "\[LeftDoubleBracket]", "1", 
              "\[RightDoubleBracket]"}], ",", 
             RowBox[{
              RowBox[{"newbox", "[", 
               RowBox[{"#1", ",", "#2"}], "]"}], "\[LeftDoubleBracket]", "2", 
              "\[RightDoubleBracket]"}]}], "]"}]}], "]"}], "/.", 
         RowBox[{"ExpCoulomb", "[", "2", "]"}]}], "/.", 
        RowBox[{
         SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
         RowBox[{"Simplify", "[", 
          SuperscriptBox["E", "x"], "]"}]}]}], ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{
         RowBox[{
          SubscriptBox["A", "1"], ">", "0"}], "&&", 
         RowBox[{
          SubscriptBox["A", "2"], ">", "0"}], "&&", 
         RowBox[{"q", ">", "0"}]}]}]}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Nekraref", "[", 
        RowBox[{"1", ",", "#1", ",", "#1", ",", "q", ",", 
         RowBox[{"q", "^", 
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}]}]}], "]"}], "/", 
       RowBox[{"Nekraref", "[", 
        RowBox[{"1", ",", "#2", ",", "#2", ",", "q", ",", 
         RowBox[{"q", "^", 
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}]}]}], "]"}]}], ")"}]}], "&"}], "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1"}], "}"}]}], "]"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.880341186850073*^9, 3.8803411908093157`*^9}, {
  3.880341228858712*^9, 3.880341231993286*^9}, {3.883879654795046*^9, 
  3.8838796555935287`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"8d2dfeae-8d47-405a-bc93-a02d792e497a"],

Cell[BoxData[
 RowBox[{"-", "1"}]], "Output",
 CellChangeTimes->{{3.880341203440596*^9, 3.88034123338407*^9}, 
   3.8805112285591927`*^9, 3.883880078114347*^9, 3.883886446064378*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"5ca94b35-b1c9-47c9-83cc-17a113ee413c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["U (N) theory", "Section",
 CellChangeTimes->{{3.880243779229344*^9, 3.880243785816437*^9}, 
   3.880267884459499*^9},ExpressionUUID->"bf2daae2-b0ce-40e5-89c4-\
24c33b1d31e0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZNekraUN", "[", 
   RowBox[{"A_", ",", "\[Lambda]_"}], "]"}], ":=", 
  RowBox[{"Product", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Nekraref", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"A", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
        "/", 
        RowBox[{"A", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}]}],
        ",", 
       RowBox[{
       "\[Lambda]", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
       ",", 
       RowBox[{
       "\[Lambda]", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
       ",", "q", ",", 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}]}]}], "]"}], "^", 
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "A", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", 
      RowBox[{"Length", "[", "A", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.862957172489605*^9, 3.862957202059836*^9}, {
   3.8802577474280643`*^9, 3.8802577811764593`*^9}, {3.880257842713653*^9, 
   3.880257906096624*^9}, {3.88051129152842*^9, 3.8805112937308607`*^9}, 
   3.88387965649691*^9, {3.8838801257589483`*^9, 3.88388012904191*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"c0788c7b-1e3d-4e74-87fb-7cdb1a470d5b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"YU", "[", 
   RowBox[{"a_", ",", "\[HBar]_", ",", "\[Lambda]_", ",", "z_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{"YA", "[", 
       RowBox[{
        RowBox[{"a", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
        ",", "\[HBar]", ",", 
        RowBox[{
        "\[Lambda]", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
        ",", "z"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "a", "]"}]}], "}"}]}], "]"}], "//.", "trans"}],
    "//", "TrigToExp"}]}]], "Input",
 CellChangeTimes->{{3.880269048278369*^9, 3.8802691036508713`*^9}, {
  3.880269370249732*^9, 3.880269427001012*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"53277e56-e3dc-41e4-b93a-8d2255e16984"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pre", "[", 
   RowBox[{"M_", ",", "\[Phi]_", ",", "\[HBar]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Sh", "[", 
      RowBox[{"M", "-", "\[Phi]"}], "]"}], "/", 
     RowBox[{"Sh", "[", "\[HBar]", "]"}]}], "//.", "trans"}], "//", 
   "TrigToExp"}]}]], "Input",
 CellChangeTimes->{{3.880270116872868*^9, 3.8802701801481752`*^9}, {
  3.880270442792224*^9, 3.8802704671325607`*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"7e0a2cdb-7681-491e-b912-4b6a60149881"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RecY", "[", 
   RowBox[{"\[Phi]_", ",", "n_", ",", "\[Lambda]_", ",", "\[HBar]_"}], "]"}], 
  ":=", 
  RowBox[{
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"pre", "[", 
           RowBox[{"M", ",", "\[Phi]", ",", "\[HBar]"}], "]"}], "/", 
          RowBox[{"YU", "[", 
           RowBox[{
            RowBox[{"Coulomb", "[", "n", "]"}], ",", "\[HBar]", ",", 
            "\[Lambda]", ",", "M"}], "]"}]}], "/.", 
         RowBox[{"ExpCoulomb", "[", "n", "]"}]}], "/.", 
        RowBox[{
         SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
         RowBox[{"Simplify", "[", 
          SuperscriptBox["E", "x"], "]"}]}]}], "//", "Simplify"}], ")"}], ",", 
     RowBox[{"m", "->", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{"-", "\[Phi]"}], "]"}], "/.", 
        RowBox[{"ExpCoulomb", "[", "n", "]"}]}], ")"}]}]}], "]"}], "^", 
   "2"}]}]], "Input",
 CellChangeTimes->{{3.8802694362241488`*^9, 3.880269491727751*^9}, {
  3.8802699212501507`*^9, 3.880269979612173*^9}, {3.880270009830809*^9, 
  3.880270046884577*^9}, {3.8802701905916348`*^9, 3.8802702272094*^9}, {
  3.880270503859021*^9, 3.88027050619838*^9}, {3.8802705542106733`*^9, 
  3.880270607806761*^9}, {3.880271818234169*^9, 3.880271833576726*^9}, {
  3.880271927189968*^9, 3.8802719911327553`*^9}, {3.880272043467869*^9, 
  3.880272054276403*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"6c56f6b1-6af6-44ce-b391-9ab303411c9c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ZNekraUN", "[", 
     RowBox[{
      RowBox[{"EVar", "[", "3", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", 
        RowBox[{"{", "2", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1"}], "}"}]}], "}"}]}], "]"}], "/", 
    RowBox[{"ZNekraUN", "[", 
     RowBox[{
      RowBox[{"EVar", "[", "3", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "2", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1"}], "}"}]}], "}"}]}], "]"}]}], "/", 
   RowBox[{"RecY", "[", 
    RowBox[{
     SubscriptBox["a", "1"], ",", "3", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}]}], "}"}], ",", "\[HBar]"}], "]"}]}], "//",
   "Simplify"}]], "Input",
 CellChangeTimes->{{3.880257912106311*^9, 3.880257939553398*^9}, {
  3.880268036766917*^9, 3.880268067467105*^9}, {3.8802700610833387`*^9, 
  3.880270072714628*^9}, {3.880272062804223*^9, 3.880272073806056*^9}, {
  3.880272134957107*^9, 3.880272201172717*^9}, {3.8838801125324507`*^9, 
  3.883880115942027*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"6c82744f-76f6-4376-89e9-3ae0c9e381b7"],

Cell[BoxData[
 RowBox[{"-", "1"}]], "Output",
 CellChangeTimes->{
  3.8802722021038933`*^9, 3.8805113099241953`*^9, {3.883880099680461*^9, 
   3.8838801328541117`*^9}, 3.883886446539761*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"283733ed-6dc2-4bc5-992b-55c52c98db00"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ZNekraUN", "[", 
     RowBox[{
      RowBox[{"EVar", "[", "4", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", 
        RowBox[{"{", "2", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1"}], "}"}], ",", 
        RowBox[{"{", "3", "}"}]}], "}"}]}], "]"}], "/", 
    RowBox[{"ZNekraUN", "[", 
     RowBox[{
      RowBox[{"EVar", "[", "4", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "2", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1"}], "}"}], ",", 
        RowBox[{"{", "3", "}"}]}], "}"}]}], "]"}]}], "/", 
   RowBox[{"RecY", "[", 
    RowBox[{
     SubscriptBox["a", "1"], ",", "4", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", "3", "}"}]}], "}"}], ",", "\[HBar]"}], "]"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.880257912106311*^9, 3.880257939553398*^9}, {
  3.880268036766917*^9, 3.880268067467105*^9}, {3.8802700610833387`*^9, 
  3.880270072714628*^9}, {3.880272062804223*^9, 3.880272073806056*^9}, {
  3.880272134957107*^9, 3.880272201172717*^9}, {3.880511333531721*^9, 
  3.8805113829720793`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"aa69f9f0-bb9a-4ec9-b80f-6f0a6bd68fc0"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.880511365433824*^9, 3.8805113835087547`*^9}, 
   3.883880100184504*^9, 3.8838801330993023`*^9, 3.883886446960094*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"03aec6d2-a4fd-4192-baed-d7a6c4780592"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Recursive relation of M - factor", "Section",
 CellChangeTimes->{{3.880354913465645*^9, 
  3.8803549285061398`*^9}},ExpressionUUID->"8c0be8a6-a132-4cbf-88b5-\
7ccf500292b2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"YOP", "[", 
   RowBox[{"a_", ",", "\[Lambda]_", ",", "q_", ",", "\[Chi]_"}], "]"}], ":=", 
  
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"\[Chi]", "^", "2"}]}], ")"}], "^", "2"}], "/", 
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{"YO", "[", 
      RowBox[{
       RowBox[{"a", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
       ",", "q", ",", 
       RowBox[{
       "\[Lambda]", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
       ",", "\[Chi]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "a", "]"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.880368905235504*^9, 3.880368911672839*^9}, {
   3.880368986176815*^9, 3.8803689968900223`*^9}, 3.880369030478505*^9, {
   3.880369128370996*^9, 3.88036922308574*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"c8869af8-1df8-4ff6-a51b-771efd5c2bff"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Diff", "[", 
   RowBox[{"A_", ",", "B_"}], "]"}], ":=", 
  RowBox[{"Complement", "[", 
   RowBox[{
    RowBox[{"Union", "[", 
     RowBox[{"A", ",", "B"}], "]"}], ",", 
    RowBox[{"Intersection", "[", 
     RowBox[{"A", ",", "B"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.880369341671405*^9, 3.880369370209055*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"9069956a-3169-49b3-97c4-21244f7d8b66"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Mfactor", "[", "#1", "]"}], "/", 
      RowBox[{"Mfactor", "[", "#2", "]"}]}], "/", 
     RowBox[{"YOP", "[", 
      RowBox[{
       RowBox[{"EVar", "[", "4", "]"}], ",", "#2", ",", "q", ",", 
       RowBox[{"\[Chi]", "[", 
        RowBox[{
         SubscriptBox["A", "#3"], ",", "q", ",", 
         RowBox[{
          RowBox[{"newbox", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Diff", "[", 
              RowBox[{"#1", ",", "#2"}], "]"}], "\[LeftDoubleBracket]", "2", 
             "\[RightDoubleBracket]"}], ",", 
            RowBox[{
             RowBox[{"Diff", "[", 
              RowBox[{"#1", ",", "#2"}], "]"}], "\[LeftDoubleBracket]", "1", 
             "\[RightDoubleBracket]"}]}], "]"}], "\[LeftDoubleBracket]", "1", 
          "\[RightDoubleBracket]"}], ",", 
         RowBox[{
          RowBox[{"newbox", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Diff", "[", 
              RowBox[{"#1", ",", "#2"}], "]"}], "\[LeftDoubleBracket]", "2", 
             "\[RightDoubleBracket]"}], ",", 
            RowBox[{
             RowBox[{"Diff", "[", 
              RowBox[{"#1", ",", "#2"}], "]"}], "\[LeftDoubleBracket]", "1", 
             "\[RightDoubleBracket]"}]}], "]"}], "\[LeftDoubleBracket]", "2", 
          "\[RightDoubleBracket]"}]}], "]"}]}], "]"}]}], "&"}], "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
      RowBox[{"{", "2", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], ",", 
      RowBox[{"{", "2", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1"}], "}"}]}], "}"}], ",", "2"}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.8803704197618313`*^9, 3.8803704964653797`*^9}, {
  3.880370527568018*^9, 3.880370648034515*^9}, {3.883881901974758*^9, 
  3.8838819145410357`*^9}, {3.883882156260385*^9, 3.8838821577310658`*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"0cff95b9-f628-4d80-b619-88013cb3f27e"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.880370620452157*^9, 3.880370648635652*^9}, 
   3.883880151829908*^9, {3.883882553936528*^9, 3.883882569851095*^9}, 
   3.883886447288828*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"cce87ed0-dab9-46ee-a99d-d2cf5f34be76"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["SO (2 N) theory", "Section",
 CellChangeTimes->{{3.880347016153529*^9, 
  3.880347025436369*^9}},ExpressionUUID->"3b19b937-62cc-48a1-a107-\
57bdc53338be"],

Cell[BoxData[
 RowBox[{
  RowBox[{"preeven", "[", "young_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       SubscriptBox["A", "k"], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Length", "[", "young", "]"}], "-", "4"}], ")"}], 
        RowBox[{"AbsYoung", "[", 
         RowBox[{"young", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "]"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{"Length", "[", "young", "]"}]}], "}"}]}], "]"}], 
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Length", "[", "young", "]"}], "-", "4"}], ")"}]}], 
        RowBox[{
         RowBox[{"\[Kappa]", "[", 
          RowBox[{"young", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "]"}], "/", "2"}]}], ")"}]}], ",", 
     
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{"Length", "[", "young", "]"}]}], "}"}]}], "]"}], 
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       SubscriptBox["A", "k"], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"AbsYoung", "[", 
          RowBox[{"young", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "young", "]"}]}], "}"}]}], "]"}], ")"}]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{"Length", "[", "young", "]"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8211570763643627`*^9, 3.821157096524448*^9}, {
   3.821158800734147*^9, 3.821158801546852*^9}, {3.821158836328911*^9, 
   3.8211588828761463`*^9}, 3.82115927054667*^9, {3.82115956311578*^9, 
   3.821159602597547*^9}, {3.821161445527672*^9, 3.8211614482144403`*^9}, {
   3.821161527311885*^9, 3.821161545661942*^9}, {3.821164854058024*^9, 
   3.821164865291995*^9}, {3.8211649556079903`*^9, 3.821165005803421*^9}, {
   3.821167668947586*^9, 3.821167672399818*^9}, {3.821717336945853*^9, 
   3.8217173446455183`*^9}, {3.821762750275465*^9, 3.821762750486422*^9}, {
   3.883628595229802*^9, 3.883628720372632*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"fecfad5f-3629-4576-94e3-3fbb460fedc2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Nekeven", "[", "young_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Nekra", "[", 
        RowBox[{"1", ",", 
         RowBox[{"young", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", 
         RowBox[{"young", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", "q"}], "]"}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "young", "]"}]}], "}"}]}], "]"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Nekra", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["A", 
            RowBox[{"x", "[", 
             RowBox[{"[", "1", "]"}], "]"}]], "/", 
           SubscriptBox["A", 
            RowBox[{"x", "[", 
             RowBox[{"[", "2", "]"}], "]"}]]}], ",", 
          RowBox[{"young", "[", 
           RowBox[{"[", 
            RowBox[{"x", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], ",", 
          RowBox[{"young", "[", 
           RowBox[{"[", 
            RowBox[{"x", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}], ",", "q"}], "]"}], 
        
        RowBox[{"Nekra", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["A", 
            RowBox[{"x", "[", 
             RowBox[{"[", "2", "]"}], "]"}]], "/", 
           SubscriptBox["A", 
            RowBox[{"x", "[", 
             RowBox[{"[", "1", "]"}], "]"}]]}], ",", 
          RowBox[{"young", "[", 
           RowBox[{"[", 
            RowBox[{"x", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}], ",", 
          RowBox[{"young", "[", 
           RowBox[{"[", 
            RowBox[{"x", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], ",", "q"}], 
         "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"Subsets", "[", 
          RowBox[{
           RowBox[{"Range", "[", 
            RowBox[{"1", ",", 
             RowBox[{"Length", "[", "young", "]"}]}], "]"}], ",", 
           RowBox[{"{", "2", "}"}]}], "]"}]}], "}"}]}], "]"}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8836287850421133`*^9, 3.883628845973587*^9}, {
  3.883628967707121*^9, 3.8836289801381617`*^9}, {3.8836291017790003`*^9, 
  3.883629136203291*^9}, {3.883629204078174*^9, 3.883629216241521*^9}, {
  3.883630481260173*^9, 3.883630481392458*^9}, {3.883882840888236*^9, 
  3.88388284352842*^9}, {3.883882897871027*^9, 3.8838829001497097`*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"ce8f5624-f2b5-4669-86cb-270f6c8ae207"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Nekevensummand", "[", "young_", "]"}], ":=", 
  RowBox[{
   RowBox[{"preeven", "[", "young", "]"}], 
   RowBox[{"Nekeven", "[", "young", "]"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Mfactor", "[", "young", "]"}], ")"}], "^", "2"}]}]}]], "Input",
 CellChangeTimes->{{3.883881103680537*^9, 3.883881120481351*^9}, {
  3.883881180181118*^9, 3.883881184404036*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"e81fd545-74e5-45e1-b3ae-4720acc457ca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"preD1", "[", 
   RowBox[{"M_", ",", "\[Phi]_", ",", "\[HBar]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Sh", "[", 
      RowBox[{"M", "-", "\[Phi]"}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{"Sh", "[", 
        RowBox[{"2", "M"}], "]"}], "^", "2"}], "/", 
      RowBox[{"Sh", "[", "\[HBar]", "]"}]}]}], "//.", "trans"}], "//", 
   "TrigToExp"}]}]], "Input",
 CellChangeTimes->{{3.880270116872868*^9, 3.8802701801481752`*^9}, {
  3.880270442792224*^9, 3.8802704671325607`*^9}, {3.88043972703922*^9, 
  3.880439728481391*^9}, {3.880439972326873*^9, 3.880439976626493*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"ff3c51b4-bac2-49af-b9dd-965693bedd0f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"preD2", "[", 
   RowBox[{"M_", ",", "\[Phi]_", ",", "\[HBar]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Sh", "[", "\[HBar]", "]"}], 
     RowBox[{"Sh", "[", 
      RowBox[{
       RowBox[{"2", "M"}], "+", "\[HBar]"}], "]"}], 
     RowBox[{
      RowBox[{"Sh", "[", 
       RowBox[{
        RowBox[{"2", "M"}], "-", "\[HBar]"}], "]"}], "/", 
      RowBox[{"Sh", "[", 
       RowBox[{"M", "-", "\[Phi]"}], "]"}]}]}], "//.", "trans"}], "//", 
   "TrigToExp"}]}]], "Input",
 CellChangeTimes->{{3.880439993478006*^9, 3.88044004426029*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"876b7867-f9a6-429d-b8ce-e01986c3bb0e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"YSOE", "[", 
   RowBox[{"a_", ",", "\[HBar]_", ",", "\[Lambda]_", ",", "z_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{"YD", "[", 
       RowBox[{
        RowBox[{"a", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
        ",", "\[HBar]", ",", 
        RowBox[{
        "\[Lambda]", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
        ",", "z"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "a", "]"}]}], "}"}]}], "]"}], "//.", "trans"}],
    "//", "TrigToExp"}]}]], "Input",
 CellChangeTimes->{{3.880439204709366*^9, 3.880439230002843*^9}, {
  3.8804396198885317`*^9, 3.8804396879158*^9}, {3.880506114815486*^9, 
  3.880506134041297*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"2e9fdfc5-7bd1-4386-9539-5b43bb2a1a9c"],

Cell[CellGroupData[{

Cell["formula (D.22) I", "Subsection",
 CellChangeTimes->{{3.880439578839888*^9, 3.880439589926379*^9}, {
   3.883566729710493*^9, 3.8835667333726873`*^9}, 
   3.883886515071353*^9},ExpressionUUID->"19ac2671-429c-4795-a9f9-\
d3baa3797754"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RecYD1", "[", 
   RowBox[{"\[Phi]_", ",", "n_", ",", "\[Lambda]_", ",", "\[HBar]_"}], "]"}], 
  ":=", 
  RowBox[{
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"preD1", "[", 
           RowBox[{"M", ",", "\[Phi]", ",", "\[HBar]"}], "]"}], "/", 
          RowBox[{"YSOE", "[", 
           RowBox[{
            RowBox[{"Coulomb", "[", "n", "]"}], ",", "\[HBar]", ",", 
            "\[Lambda]", ",", "M"}], "]"}]}], "/.", 
         RowBox[{"ExpCoulomb", "[", "n", "]"}]}], "/.", 
        RowBox[{
         SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
         RowBox[{"Simplify", "[", 
          SuperscriptBox["E", "x"], "]"}]}]}], "//", "Simplify"}], ")"}], ",", 
     RowBox[{"m", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{"-", "\[Phi]"}], "]"}], "/.", 
        RowBox[{"ExpCoulomb", "[", "n", "]"}]}], ")"}]}]}], "]"}], "^", 
   "2"}]}]], "Input",
 CellChangeTimes->{{3.8802694362241488`*^9, 3.880269491727751*^9}, {
   3.8802699212501507`*^9, 3.880269979612173*^9}, {3.880270009830809*^9, 
   3.880270046884577*^9}, {3.8802701905916348`*^9, 3.8802702272094*^9}, {
   3.880270503859021*^9, 3.88027050619838*^9}, {3.8802705542106733`*^9, 
   3.880270607806761*^9}, {3.880271818234169*^9, 3.880271833576726*^9}, {
   3.880271927189968*^9, 3.8802719911327553`*^9}, {3.880272043467869*^9, 
   3.880272054276403*^9}, {3.8804402751060963`*^9, 3.8804402872798443`*^9}, {
   3.8804408164466467`*^9, 3.880440820206738*^9}, {3.880452692647976*^9, 
   3.88045269570308*^9}, 3.8805061550008574`*^9, 3.880510393845654*^9, {
   3.883883082184134*^9, 3.8838830822629633`*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"4a4f9db1-961b-4a49-85db-9ff39695221c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Nekevensummand", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", "2", "}"}]}], "}"}], "]"}], "/", 
    RowBox[{"Nekevensummand", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", "1", "}"}]}], "}"}], "]"}]}], "/", 
   RowBox[{"RecYD1", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["a", "3"], "-", "\[HBar]"}], ",", "3", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", "1", "}"}]}], "}"}], ",", "\[HBar]"}], "]"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.880446788327629*^9, 3.880446799194865*^9}, {
   3.8804527543880587`*^9, 3.880452776413184*^9}, {3.880452834655827*^9, 
   3.880452839039487*^9}, {3.8805060761645184`*^9, 3.880506080574593*^9}, {
   3.8805061869618464`*^9, 3.8805062158170357`*^9}, {3.880506256204815*^9, 
   3.880506267903607*^9}, {3.880506333508375*^9, 3.880506349583293*^9}, {
   3.880506433588443*^9, 3.880506492098728*^9}, {3.880506544771969*^9, 
   3.880506567136806*^9}, {3.8805103900888367`*^9, 3.880510424105256*^9}, 
   3.883880644335444*^9, {3.883882017843577*^9, 3.883882025545804*^9}, {
   3.883882610030014*^9, 3.883882613974601*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"9ae3e1b8-89d3-4c4e-a7f6-4409c7bfca59"],

Cell[BoxData[
 RowBox[{"-", "1"}]], "Output",
 CellChangeTimes->{
  3.88044680080329*^9, 3.8804527788612127`*^9, 3.880452839983851*^9, 
   3.880506162205439*^9, 3.880506270047884*^9, {3.880506334766294*^9, 
   3.88050635107835*^9}, {3.880506450342374*^9, 3.880506464941255*^9}, 
   3.8805065018429947`*^9, {3.880506546304049*^9, 3.880506568104816*^9}, {
   3.880510398561626*^9, 3.8805104258560133`*^9}, 3.883880162750457*^9, 
   3.883880207517037*^9, {3.883880571723484*^9, 3.8838805982425013`*^9}, 
   3.883880734275484*^9, 3.8838810336584787`*^9, {3.8838820468937883`*^9, 
   3.8838820617703257`*^9}, 3.883882142418491*^9, 3.883882183375244*^9, 
   3.8838822911139803`*^9, 3.883882405951672*^9, 3.883882620622428*^9, 
   3.8838829282155447`*^9, 3.883886450433547*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"1b8b4c73-b33d-4281-af9c-8136d711970a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Nekevensummand", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}]}], "}"}], "]"}], "/", 
    RowBox[{"Nekevensummand", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}]}], "}"}], "]"}]}], "/", 
   RowBox[{"RecYD1", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["a", "3"], "-", "\[HBar]"}], ",", "4", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", "\[HBar]"}], "]"}]}], "//",
   "Simplify"}]], "Input",
 CellChangeTimes->{{3.880446788327629*^9, 3.880446799194865*^9}, {
   3.8804527543880587`*^9, 3.880452776413184*^9}, {3.880452834655827*^9, 
   3.880452839039487*^9}, {3.8805060761645184`*^9, 3.880506080574593*^9}, {
   3.8805061869618464`*^9, 3.8805062158170357`*^9}, {3.880506256204815*^9, 
   3.880506267903607*^9}, {3.880506333508375*^9, 3.880506349583293*^9}, {
   3.880506433588443*^9, 3.880506492098728*^9}, {3.880506544771969*^9, 
   3.880506567136806*^9}, {3.880506629180917*^9, 3.880506654595148*^9}, {
   3.8805104038789186`*^9, 3.880510432812295*^9}, 3.883880657278893*^9, {
   3.883882028752707*^9, 3.883882034210649*^9}, 3.883882094414898*^9, {
   3.8838830081129847`*^9, 3.8838830100988617`*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"a0762d28-545d-49b5-90c3-b8c47f64944d"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.88044680080329*^9, 3.8804527788612127`*^9, 3.880452839983851*^9, 
   3.880506162205439*^9, 3.880506270047884*^9, {3.880506334766294*^9, 
   3.88050635107835*^9}, {3.880506450342374*^9, 3.880506464941255*^9}, 
   3.8805065018429947`*^9, {3.880506546304049*^9, 3.880506568104816*^9}, 
   3.8805066623710737`*^9, {3.880510409197299*^9, 3.880510437858089*^9}, 
   3.88388017661576*^9, 3.8838802221500072`*^9, {3.8838805858565598`*^9, 
   3.883880612752763*^9}, 3.883880709739107*^9, 3.883880750528521*^9, 
   3.8838810477847*^9, 3.883882098581319*^9, 3.8838829335219593`*^9, 
   3.8838830261156263`*^9, 3.8838864635901947`*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"96c66be2-5842-48c5-8f8c-945ed84a43b1"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["formula (D.22 ) II", "Subsection",
 CellChangeTimes->{{3.880439578839888*^9, 3.880439589926379*^9}, {
   3.880518673624185*^9, 3.880518673677249*^9}, {3.883566735444768*^9, 
   3.883566741791394*^9}, 
   3.8838865183883753`*^9},ExpressionUUID->"27c0bdda-592c-44d2-9431-\
ded17a416b1e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RecYD2", "[", 
   RowBox[{"\[Phi]_", ",", "n_", ",", "\[Lambda]_", ",", "\[HBar]_"}], "]"}], 
  ":=", 
  RowBox[{
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"preD2", "[", 
           RowBox[{"M", ",", "\[Phi]", ",", "\[HBar]"}], "]"}], "/", 
          RowBox[{"YSOE", "[", 
           RowBox[{
            RowBox[{"Coulomb", "[", "n", "]"}], ",", "\[HBar]", ",", 
            "\[Lambda]", ",", "M"}], "]"}]}], "/.", 
         RowBox[{"ExpCoulomb", "[", "n", "]"}]}], "/.", 
        RowBox[{
         SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
         RowBox[{"Simplify", "[", 
          SuperscriptBox["E", "x"], "]"}]}]}], "//", "Simplify"}], ")"}], ",", 
     RowBox[{"m", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{"-", "\[Phi]"}], "]"}], "/.", 
        RowBox[{"ExpCoulomb", "[", "n", "]"}]}], ")"}]}]}], "]"}], "^", 
   "2"}]}]], "Input",
 CellChangeTimes->{{3.8802694362241488`*^9, 3.880269491727751*^9}, {
   3.8802699212501507`*^9, 3.880269979612173*^9}, {3.880270009830809*^9, 
   3.880270046884577*^9}, {3.8802701905916348`*^9, 3.8802702272094*^9}, {
   3.880270503859021*^9, 3.88027050619838*^9}, {3.8802705542106733`*^9, 
   3.880270607806761*^9}, {3.880271818234169*^9, 3.880271833576726*^9}, {
   3.880271927189968*^9, 3.8802719911327553`*^9}, {3.880272043467869*^9, 
   3.880272054276403*^9}, {3.8804402751060963`*^9, 3.8804402872798443`*^9}, {
   3.8804408164466467`*^9, 3.880440820206738*^9}, {3.880452692647976*^9, 
   3.88045269570308*^9}, 3.8805061550008574`*^9, 3.880510393845654*^9, {
   3.8805190269585543`*^9, 3.880519027069071*^9}, {3.8805192394989357`*^9, 
   3.88051923982563*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"90b4a23d-824b-4516-932d-3d4931803d24"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Nekevensummand", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", "2", "}"}]}], "}"}], "]"}], "/", 
    RowBox[{"Nekevensummand", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", "1", "}"}]}], "}"}], "]"}]}], "/", 
   RowBox[{"RecYD2", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["a", "3"], "-", "\[HBar]"}], ",", "3", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", "2", "}"}]}], "}"}], ",", "\[HBar]"}], "]"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.880446788327629*^9, 3.880446799194865*^9}, {
  3.8804527543880587`*^9, 3.880452776413184*^9}, {3.880452834655827*^9, 
  3.880452839039487*^9}, {3.8805060761645184`*^9, 3.880506080574593*^9}, {
  3.8805061869618464`*^9, 3.8805062158170357`*^9}, {3.880506256204815*^9, 
  3.880506267903607*^9}, {3.880506333508375*^9, 3.880506349583293*^9}, {
  3.880506433588443*^9, 3.880506492098728*^9}, {3.880506544771969*^9, 
  3.880506567136806*^9}, {3.8805103900888367`*^9, 3.880510424105256*^9}, {
  3.8805195197836742`*^9, 3.880519537468754*^9}, {3.88388302691374*^9, 
  3.883883054474414*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"469a3928-615f-42c2-a9f4-680f40a5d4fb"],

Cell[BoxData[
 RowBox[{"-", "1"}]], "Output",
 CellChangeTimes->{{3.8805195220685797`*^9, 3.880519538787022*^9}, 
   3.883880180208767*^9, 3.883880225287943*^9, 3.8838807546911983`*^9, 
   3.883881051603704*^9, 3.883883048263899*^9, 3.883883110681756*^9, 
   3.8838864665019503`*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"7d5676a0-bd9a-4fbc-a882-20ce112e0f0c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Nekevensummand", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}]}], "}"}], "]"}], "/", 
    RowBox[{"Nekevensummand", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}]}], "}"}], "]"}]}], "/", 
   RowBox[{"RecYD2", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["a", "3"], "-", "\[HBar]"}], ",", "4", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", "\[HBar]"}], "]"}]}], "//",
   "Simplify"}]], "Input",
 CellChangeTimes->{{3.880446788327629*^9, 3.880446799194865*^9}, {
  3.8804527543880587`*^9, 3.880452776413184*^9}, {3.880452834655827*^9, 
  3.880452839039487*^9}, {3.8805060761645184`*^9, 3.880506080574593*^9}, {
  3.8805061869618464`*^9, 3.8805062158170357`*^9}, {3.880506256204815*^9, 
  3.880506267903607*^9}, {3.880506333508375*^9, 3.880506349583293*^9}, {
  3.880506433588443*^9, 3.880506492098728*^9}, {3.880506544771969*^9, 
  3.880506567136806*^9}, {3.880506629180917*^9, 3.880506654595148*^9}, {
  3.8805104038789186`*^9, 3.880510432812295*^9}, {3.880519640543437*^9, 
  3.880519642837997*^9}, {3.8838830357296352`*^9, 3.883883058638376*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"4d3e26b8-1020-4b73-a651-1016b58e1f9c"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.880519648806429*^9, 3.883880195369541*^9, 
  3.883880239785798*^9, 3.883880771064633*^9, 3.8838810675644093`*^9, 
  3.883883060131197*^9, 3.8838831282669888`*^9, 3.8838864798905087`*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"52ec59e8-cf77-4145-b506-591ae4cbe1ed"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["SO (2 N+1) theory", "Section",
 CellChangeTimes->{{3.880347016153529*^9, 3.880347025436369*^9}, {
  3.88051142085319*^9, 
  3.880511420986005*^9}},ExpressionUUID->"9bd4180c-51eb-4844-b928-\
8b3d31cc35eb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"preodd", "[", "young_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       SubscriptBox["A", "k"], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Length", "[", "young", "]"}], "-", "3"}], ")"}], 
        RowBox[{"AbsYoung", "[", 
         RowBox[{"young", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "]"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{"Length", "[", "young", "]"}]}], "}"}]}], "]"}], 
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Length", "[", "young", "]"}], "-", "3"}], ")"}]}], 
        RowBox[{
         RowBox[{"\[Kappa]", "[", 
          RowBox[{"young", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "]"}], "/", "2"}]}], ")"}]}], ",", 
     
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{"Length", "[", "young", "]"}]}], "}"}]}], "]"}], 
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       SubscriptBox["A", "k"], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"AbsYoung", "[", 
          RowBox[{"young", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "young", "]"}]}], "}"}]}], "]"}], ")"}]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{"Length", "[", "young", "]"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8211570763643627`*^9, 3.821157096524448*^9}, {
   3.821158800734147*^9, 3.821158801546852*^9}, {3.821158836328911*^9, 
   3.8211588828761463`*^9}, 3.82115927054667*^9, {3.82115956311578*^9, 
   3.821159602597547*^9}, {3.821161445527672*^9, 3.8211614482144403`*^9}, {
   3.821161527311885*^9, 3.821161545661942*^9}, {3.821164854058024*^9, 
   3.821164865291995*^9}, {3.8211649556079903`*^9, 3.821165005803421*^9}, {
   3.821167668947586*^9, 3.821167672399818*^9}, {3.821717336945853*^9, 
   3.8217173446455183`*^9}, {3.821762750275465*^9, 3.821762750486422*^9}, {
   3.883628595229802*^9, 3.883628720372632*^9}, {3.883631783460375*^9, 
   3.8836317871366653`*^9}, {3.883632143064725*^9, 3.883632144868368*^9}, {
   3.883632235396508*^9, 3.883632237109456*^9}, 3.8836322781404457`*^9, {
   3.883637826115024*^9, 3.883637827657691*^9}, {3.8838837684662943`*^9, 
   3.8838837707803783`*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"c7a7ee1b-f9ad-48fb-bae9-239a1dd91a48"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Nekodd", "[", "young_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Nekra", "[", 
         RowBox[{"1", ",", 
          RowBox[{"young", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", 
          RowBox[{"young", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", "q"}], "]"}], 
        RowBox[{
         RowBox[{"Nekra", "[", 
          RowBox[{
           SubscriptBox["A", "i"], ",", 
           RowBox[{"young", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{"{", "}"}], ",", "q"}], "]"}], "^", "2"}]}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "young", "]"}]}], "}"}]}], "]"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Nekra", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["A", 
            RowBox[{"x", "[", 
             RowBox[{"[", "1", "]"}], "]"}]], "/", 
           SubscriptBox["A", 
            RowBox[{"x", "[", 
             RowBox[{"[", "2", "]"}], "]"}]]}], ",", 
          RowBox[{"young", "[", 
           RowBox[{"[", 
            RowBox[{"x", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], ",", 
          RowBox[{"young", "[", 
           RowBox[{"[", 
            RowBox[{"x", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}], ",", "q"}], "]"}], 
        
        RowBox[{"Nekra", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["A", 
            RowBox[{"x", "[", 
             RowBox[{"[", "2", "]"}], "]"}]], "/", 
           SubscriptBox["A", 
            RowBox[{"x", "[", 
             RowBox[{"[", "1", "]"}], "]"}]]}], ",", 
          RowBox[{"young", "[", 
           RowBox[{"[", 
            RowBox[{"x", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}], ",", 
          RowBox[{"young", "[", 
           RowBox[{"[", 
            RowBox[{"x", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], ",", "q"}], 
         "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"Subsets", "[", 
          RowBox[{
           RowBox[{"Range", "[", 
            RowBox[{"1", ",", 
             RowBox[{"Length", "[", "young", "]"}]}], "]"}], ",", 
           RowBox[{"{", "2", "}"}]}], "]"}]}], "}"}]}], "]"}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8836287850421133`*^9, 3.883628845973587*^9}, {
  3.883628967707121*^9, 3.8836289801381617`*^9}, {3.8836291017790003`*^9, 
  3.883629136203291*^9}, {3.883629204078174*^9, 3.883629216241521*^9}, {
  3.883630481260173*^9, 3.883630481392458*^9}, {3.8836317925145893`*^9, 
  3.883631817831389*^9}, {3.88363190148508*^9, 3.883631915101466*^9}, {
  3.883632296008444*^9, 3.8836322977106733`*^9}, {3.8836376488954983`*^9, 
  3.883637650428569*^9}, {3.883637708629817*^9, 3.883637727044338*^9}, {
  3.883637932885909*^9, 3.8836379351662893`*^9}, {3.883638170529804*^9, 
  3.883638173042262*^9}, {3.883883207816622*^9, 3.883883212781686*^9}, {
  3.883883259894287*^9, 3.883883260059634*^9}, {3.8838832976304626`*^9, 
  3.8838833017371607`*^9}, {3.883883591557366*^9, 3.8838836270664797`*^9}, {
  3.883883881023959*^9, 3.883883881172194*^9}, {3.8838857919092913`*^9, 
  3.883885792140333*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"462f8c0f-7bdd-47bb-a63f-2e1fec674f77"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Nekoddsummand", "[", "young_", "]"}], ":=", 
  RowBox[{
   RowBox[{"preodd", "[", "young", "]"}], 
   RowBox[{"Nekodd", "[", "young", "]"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Mfactor", "[", "young", "]"}], ")"}], "^", "2"}]}]}]], "Input",
 CellChangeTimes->{{3.864898400808498*^9, 3.8648984282081537`*^9}, {
  3.8649023345147*^9, 3.864902339579351*^9}, {3.8649023967221117`*^9, 
  3.864902398821293*^9}, {3.864902539406406*^9, 3.864902540590496*^9}, {
  3.864902586313286*^9, 3.864902611830924*^9}, {3.864902650407647*^9, 
  3.8649026528434277`*^9}, {3.865134499886469*^9, 3.8651345000820217`*^9}, {
  3.8838796599011307`*^9, 3.883879662096117*^9}, {3.883883134381778*^9, 
  3.8838831383488483`*^9}, {3.883883184274963*^9, 3.88388318781643*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"45a96edb-0a32-464a-8442-cb59cbd1d5cc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"YSOO", "[", 
   RowBox[{"a_", ",", "\[HBar]_", ",", "\[Lambda]_", ",", "z_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Sh", "[", "z", "]"}], 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{"YD", "[", 
        RowBox[{
         RowBox[{"a", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
         ",", "\[HBar]", ",", 
         RowBox[{
         "\[Lambda]", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
         ",", "z"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "a", "]"}]}], "}"}]}], "]"}]}], "//.", 
    "trans"}], "//", "TrigToExp"}]}]], "Input",
 CellChangeTimes->{{3.880439204709366*^9, 3.880439230002843*^9}, {
  3.8804396198885317`*^9, 3.8804396879158*^9}, {3.880506114815486*^9, 
  3.880506134041297*^9}, {3.8805232550904207`*^9, 3.880523270058248*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"ce7a54de-16f1-41b8-adbf-89b9a3c40913"],

Cell[CellGroupData[{

Cell["formula (D.25) I", "Subsection",
 CellChangeTimes->{{3.8805234057439213`*^9, 3.880523414582584*^9}, {
   3.883566753665516*^9, 3.883566758209464*^9}, 
   3.88388652722206*^9},ExpressionUUID->"da0b3c00-ba89-4599-8d1e-\
4b5e084560f1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RecYB1", "[", 
   RowBox[{"\[Phi]_", ",", "n_", ",", "\[Lambda]_", ",", "\[HBar]_"}], "]"}], 
  ":=", 
  RowBox[{
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"preD1", "[", 
           RowBox[{"M", ",", "\[Phi]", ",", "\[HBar]"}], "]"}], "/", 
          RowBox[{"YSOO", "[", 
           RowBox[{
            RowBox[{"Coulomb", "[", "n", "]"}], ",", "\[HBar]", ",", 
            "\[Lambda]", ",", "M"}], "]"}]}], "/.", 
         RowBox[{"ExpCoulomb", "[", "n", "]"}]}], "/.", 
        RowBox[{
         SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
         RowBox[{"Simplify", "[", 
          SuperscriptBox["E", "x"], "]"}]}]}], "//", "Simplify"}], ")"}], ",", 
     RowBox[{"m", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{"-", "\[Phi]"}], "]"}], "/.", 
        RowBox[{"ExpCoulomb", "[", "n", "]"}]}], ")"}]}]}], "]"}], "^", 
   "2"}]}]], "Input",
 CellChangeTimes->{{3.8802694362241488`*^9, 3.880269491727751*^9}, {
   3.8802699212501507`*^9, 3.880269979612173*^9}, {3.880270009830809*^9, 
   3.880270046884577*^9}, {3.8802701905916348`*^9, 3.8802702272094*^9}, {
   3.880270503859021*^9, 3.88027050619838*^9}, {3.8802705542106733`*^9, 
   3.880270607806761*^9}, {3.880271818234169*^9, 3.880271833576726*^9}, {
   3.880271927189968*^9, 3.8802719911327553`*^9}, {3.880272043467869*^9, 
   3.880272054276403*^9}, {3.8804402751060963`*^9, 3.8804402872798443`*^9}, {
   3.8804408164466467`*^9, 3.880440820206738*^9}, {3.880452692647976*^9, 
   3.88045269570308*^9}, 3.8805061550008574`*^9, 3.880510393845654*^9, {
   3.880523384178138*^9, 3.8805233886328897`*^9}, {3.880523434918077*^9, 
   3.8805234442962427`*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"05e3d0f5-6204-4a8a-ace6-8bfc60a6f610"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Nekoddsummand", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", "2", "}"}]}], "}"}], "]"}], "/", 
    RowBox[{"Nekoddsummand", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", "1", "}"}]}], "}"}], "]"}]}], "/", 
   RowBox[{"RecYB1", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["a", "3"], "-", "\[HBar]"}], ",", "3", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", "1", "}"}]}], "}"}], ",", "\[HBar]"}], "]"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.880446788327629*^9, 3.880446799194865*^9}, {
   3.8804527543880587`*^9, 3.880452776413184*^9}, {3.880452834655827*^9, 
   3.880452839039487*^9}, {3.8805060761645184`*^9, 3.880506080574593*^9}, {
   3.8805061869618464`*^9, 3.8805062158170357`*^9}, {3.880506256204815*^9, 
   3.880506267903607*^9}, {3.880506333508375*^9, 3.880506349583293*^9}, {
   3.880506433588443*^9, 3.880506492098728*^9}, {3.880506544771969*^9, 
   3.880506567136806*^9}, {3.8805103900888367`*^9, 3.880510424105256*^9}, {
   3.880523512221096*^9, 3.880523542014936*^9}, {3.880523602045095*^9, 
   3.880523604716795*^9}, {3.8838831496826477`*^9, 3.883883153583428*^9}, 
   3.883883935238978*^9},
 CellLabel->"In[61]:=",ExpressionUUID->"b146de90-8b0d-4903-871e-ecd599892502"],

Cell[BoxData[
 RowBox[{"-", "1"}]], "Output",
 CellChangeTimes->{{3.880523530047612*^9, 3.880523543212595*^9}, {
   3.880523605693*^9, 3.880523625610498*^9}, 3.8838808420120907`*^9, {
   3.883883170626637*^9, 3.883883217767428*^9}, 3.88388326618845*^9, 
   3.883883305854216*^9, 3.883883367623564*^9, {3.883883614938613*^9, 
   3.8838836318053493`*^9}, 3.883883936736216*^9, 3.8838858117150393`*^9, {
   3.883885859438724*^9, 3.883885871467469*^9}, 3.8838864813955708`*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"a10647e1-34aa-4e3d-8fb2-3b214abd6528"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Nekoddsummand", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}]}], "}"}], "]"}], "/", 
    RowBox[{"Nekoddsummand", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}]}], "}"}], "]"}]}], "/", 
   RowBox[{"RecYB1", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["a", "3"], "-", "\[HBar]"}], ",", "4", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", "\[HBar]"}], "]"}]}], "//",
   "Simplify"}]], "Input",
 CellChangeTimes->{{3.880446788327629*^9, 3.880446799194865*^9}, {
   3.8804527543880587`*^9, 3.880452776413184*^9}, {3.880452834655827*^9, 
   3.880452839039487*^9}, {3.8805060761645184`*^9, 3.880506080574593*^9}, {
   3.8805061869618464`*^9, 3.8805062158170357`*^9}, {3.880506256204815*^9, 
   3.880506267903607*^9}, {3.880506333508375*^9, 3.880506349583293*^9}, {
   3.880506433588443*^9, 3.880506492098728*^9}, {3.880506544771969*^9, 
   3.880506567136806*^9}, {3.880506629180917*^9, 3.880506654595148*^9}, {
   3.8805104038789186`*^9, 3.880510432812295*^9}, {3.880523666861706*^9, 
   3.880523685018717*^9}, {3.883883143602806*^9, 3.883883146719624*^9}, 
   3.883883941319199*^9},
 CellLabel->"In[62]:=",ExpressionUUID->"a3520129-531f-4a39-a3eb-3d5036d0abf5"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.8805236753640223`*^9, 3.880523688075859*^9}, 
   3.883880856678911*^9, {3.88388317720846*^9, 3.8838832264331913`*^9}, 
   3.88388327446662*^9, 3.883883316881895*^9, 3.88388337601735*^9, {
   3.8838836218826227`*^9, 3.883883638959178*^9}, 3.883883948996992*^9, 
   3.883885880220475*^9, 3.883886489235841*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"9ce61264-3e5f-4f43-95b2-578b90f00ede"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["formula (D.25) II", "Subsection",
 CellChangeTimes->{{3.8805234057439213`*^9, 3.880523414582584*^9}, {
   3.8805237048829937`*^9, 3.8805237051774063`*^9}, {3.883566760110754*^9, 
   3.8835667639011602`*^9}, 
   3.883886529333959*^9},ExpressionUUID->"6684269e-97e6-4dbd-a60f-\
a07ad6202fdd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RecYB2", "[", 
   RowBox[{"\[Phi]_", ",", "n_", ",", "\[Lambda]_", ",", "\[HBar]_"}], "]"}], 
  ":=", 
  RowBox[{
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"preD2", "[", 
           RowBox[{"M", ",", "\[Phi]", ",", "\[HBar]"}], "]"}], "/", 
          RowBox[{"YSOO", "[", 
           RowBox[{
            RowBox[{"Coulomb", "[", "n", "]"}], ",", "\[HBar]", ",", 
            "\[Lambda]", ",", "M"}], "]"}]}], "/.", 
         RowBox[{"ExpCoulomb", "[", "n", "]"}]}], "/.", 
        RowBox[{
         SuperscriptBox["E", "x_"], "\[RuleDelayed]", 
         RowBox[{"Simplify", "[", 
          SuperscriptBox["E", "x"], "]"}]}]}], "//", "Simplify"}], ")"}], ",", 
     RowBox[{"m", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{"-", "\[Phi]"}], "]"}], "/.", 
        RowBox[{"ExpCoulomb", "[", "n", "]"}]}], ")"}]}]}], "]"}], "^", 
   "2"}]}]], "Input",
 CellChangeTimes->{{3.8802694362241488`*^9, 3.880269491727751*^9}, {
   3.8802699212501507`*^9, 3.880269979612173*^9}, {3.880270009830809*^9, 
   3.880270046884577*^9}, {3.8802701905916348`*^9, 3.8802702272094*^9}, {
   3.880270503859021*^9, 3.88027050619838*^9}, {3.8802705542106733`*^9, 
   3.880270607806761*^9}, {3.880271818234169*^9, 3.880271833576726*^9}, {
   3.880271927189968*^9, 3.8802719911327553`*^9}, {3.880272043467869*^9, 
   3.880272054276403*^9}, {3.8804402751060963`*^9, 3.8804402872798443`*^9}, {
   3.8804408164466467`*^9, 3.880440820206738*^9}, {3.880452692647976*^9, 
   3.88045269570308*^9}, 3.8805061550008574`*^9, 3.880510393845654*^9, {
   3.8805190269585543`*^9, 3.880519027069071*^9}, {3.8805192394989357`*^9, 
   3.88051923982563*^9}, {3.880523772927457*^9, 3.880523776706217*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"b1923357-8725-48be-a404-a03e7b83a695"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Nekoddsummand", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", "2", "}"}]}], "}"}], "]"}], "/", 
    RowBox[{"Nekoddsummand", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", "1", "}"}]}], "}"}], "]"}]}], "/", 
   RowBox[{"RecYB2", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["a", "3"], "-", "\[HBar]"}], ",", "3", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", "2", "}"}]}], "}"}], ",", "\[HBar]"}], "]"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.880446788327629*^9, 3.880446799194865*^9}, {
   3.8804527543880587`*^9, 3.880452776413184*^9}, {3.880452834655827*^9, 
   3.880452839039487*^9}, {3.8805060761645184`*^9, 3.880506080574593*^9}, {
   3.8805061869618464`*^9, 3.8805062158170357`*^9}, {3.880506256204815*^9, 
   3.880506267903607*^9}, {3.880506333508375*^9, 3.880506349583293*^9}, {
   3.880506433588443*^9, 3.880506492098728*^9}, {3.880506544771969*^9, 
   3.880506567136806*^9}, {3.8805103900888367`*^9, 3.880510424105256*^9}, {
   3.8805195197836742`*^9, 3.880519537468754*^9}, {3.880523783477117*^9, 
   3.880523792791512*^9}, {3.8838831571534567`*^9, 3.8838831597191668`*^9}, 
   3.883883996923759*^9},
 CellLabel->"In[64]:=",ExpressionUUID->"a4440cb7-9a16-4cb5-ae0b-783de43258b7"],

Cell[BoxData[
 RowBox[{"-", "1"}]], "Output",
 CellChangeTimes->{3.880523796298925*^9, 3.883880860057199*^9, 
  3.8838832293291492`*^9, 3.8838832773154173`*^9, 3.88388337882714*^9, 
  3.88388400066588*^9, 3.883885882921027*^9, 3.883886491879313*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"e83ad48a-39a4-45f9-b91e-bcc40ff68706"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Nekoddsummand", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}]}], "}"}], "]"}], "/", 
    RowBox[{"Nekoddsummand", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}]}], "}"}], "]"}]}], "/", 
   RowBox[{"RecYB2", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["a", "3"], "-", "\[HBar]"}], ",", "4", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", "\[HBar]"}], "]"}]}], "//",
   "Simplify"}]], "Input",
 CellChangeTimes->{{3.880446788327629*^9, 3.880446799194865*^9}, {
   3.8804527543880587`*^9, 3.880452776413184*^9}, {3.880452834655827*^9, 
   3.880452839039487*^9}, {3.8805060761645184`*^9, 3.880506080574593*^9}, {
   3.8805061869618464`*^9, 3.8805062158170357`*^9}, {3.880506256204815*^9, 
   3.880506267903607*^9}, {3.880506333508375*^9, 3.880506349583293*^9}, {
   3.880506433588443*^9, 3.880506492098728*^9}, {3.880506544771969*^9, 
   3.880506567136806*^9}, {3.880506629180917*^9, 3.880506654595148*^9}, {
   3.8805104038789186`*^9, 3.880510432812295*^9}, {3.880519640543437*^9, 
   3.880519642837997*^9}, {3.88052379945218*^9, 3.8805238107037573`*^9}, {
   3.8838831618176413`*^9, 3.883883163857645*^9}, 3.8838839946437893`*^9},
 CellLabel->"In[65]:=",ExpressionUUID->"8a42fb62-9214-4f32-89fc-2a1f6e337d4f"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.880523816851254*^9, 3.883880885704962*^9, 
  3.883883247748601*^9, 3.883883282620185*^9, 3.8838834007042303`*^9, 
  3.8838840155292892`*^9, 3.8838859005491953`*^9, 3.883886508885963*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"a5ee258b-407d-480e-ab8c-b0bae4c3c0e6"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1279, 776},
WindowMargins->{{40, Automatic}, {-65, Automatic}},
TaggingRules->{"TryRealOnly" -> False},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) \
(2020\:5e746\:670819\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"298b8783-b6a7-4176-aadc-e9d49a622fab"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 225, 4, 69, "Chapter",ExpressionUUID->"4243bf5d-21ed-4c34-9020-a33202bf2c3c"],
Cell[808, 28, 312, 7, 30, "Input",ExpressionUUID->"bf58e226-a0f2-48e0-a008-e4c6f4db1133"],
Cell[CellGroupData[{
Cell[1145, 39, 207, 4, 67, "Section",ExpressionUUID->"a156bf23-cce4-49a6-b59d-d47f0f2a899f"],
Cell[1355, 45, 462, 12, 30, "Input",ExpressionUUID->"4dd6c65a-4a61-45a5-9981-c80e19e8756f"],
Cell[1820, 59, 2327, 59, 101, "Input",ExpressionUUID->"3ecd65b6-9e0e-4cfc-8c14-df1dca8faefb"],
Cell[4150, 120, 1584, 42, 44, "Input",ExpressionUUID->"30d07ba6-bdde-4339-8bf9-dbde312bd496"],
Cell[5737, 164, 1578, 46, 80, "Input",ExpressionUUID->"ff27a405-92dc-4455-97b4-aa992a872cde"],
Cell[7318, 212, 754, 22, 44, "Input",ExpressionUUID->"4f9aea2d-f24c-408e-9d5d-a239f47b34d2"],
Cell[8075, 236, 344, 9, 30, "Input",ExpressionUUID->"72ec4f33-3fd6-43ff-8815-4b4d4c5ecb36"],
Cell[8422, 247, 398, 11, 44, "Input",ExpressionUUID->"64f70626-c89e-496f-8c7c-daa61f0ac99d"],
Cell[8823, 260, 425, 11, 44, "Input",ExpressionUUID->"b141c9df-b3b1-4898-a3ee-8d6f08ce2745"],
Cell[9251, 273, 516, 14, 30, "Input",ExpressionUUID->"81f68e50-49fb-484e-9afe-33b089d4cfd6"],
Cell[9770, 289, 558, 15, 30, "Input",ExpressionUUID->"67b014c4-1eb1-4f98-b5ba-053f5cd89652"],
Cell[10331, 306, 814, 24, 44, "Input",ExpressionUUID->"c410b85f-ca61-4f38-9d61-e779f76dc5d7"],
Cell[11148, 332, 374, 9, 30, "Input",ExpressionUUID->"31b9db1d-a72c-4ff8-b6f2-5640a8e31d9e"],
Cell[11525, 343, 916, 23, 33, "Input",ExpressionUUID->"3f9de92d-3c38-4ee7-a656-556dc101cf76"],
Cell[12444, 368, 638, 17, 44, "Input",ExpressionUUID->"f81c20f5-f88a-4527-a8b1-79e6335dedac"],
Cell[13085, 387, 6814, 199, 117, "Input",ExpressionUUID->"5e0366f5-9b15-4450-9480-730c5549cd6a"],
Cell[19902, 588, 5848, 146, 217, "Input",ExpressionUUID->"f5c78b31-31d1-46f4-a1db-5a6ad24f4588"],
Cell[25753, 736, 1380, 32, 44, "Input",ExpressionUUID->"52b38032-6724-4b1e-9234-73bc5cba0352"],
Cell[27136, 770, 1586, 42, 80, "Input",ExpressionUUID->"40929f42-9506-441f-b5ae-0ccc2a4999f7"],
Cell[28725, 814, 498, 13, 30, "Input",ExpressionUUID->"2e89cf5f-3ffa-420e-817b-f7f1ef18119e"],
Cell[29226, 829, 333, 8, 44, "Input",ExpressionUUID->"f0b90339-0fe2-45ad-8b99-ae5fb5a93b85"],
Cell[29562, 839, 548, 15, 44, "Input",ExpressionUUID->"bfc552db-7ce8-46d0-a6bf-9078b1781a95"],
Cell[30113, 856, 1024, 26, 44, "Input",ExpressionUUID->"33a3caca-16aa-402f-aefd-ce40f07e2385"],
Cell[31140, 884, 557, 15, 44, "Input",ExpressionUUID->"995117b1-bc79-4201-b7da-68620001428b"],
Cell[31700, 901, 611, 16, 44, "Input",ExpressionUUID->"081b4665-899e-446d-873d-9288aadfb6c3"],
Cell[32314, 919, 737, 22, 44, "Input",ExpressionUUID->"6d26e0da-05e3-41c7-ad56-67136836c3c8"],
Cell[33054, 943, 1532, 38, 158, "Input",ExpressionUUID->"ed2b9868-e3f5-4c13-bf48-fe93bf64813a"]
}, Closed]],
Cell[CellGroupData[{
Cell[34623, 986, 168, 3, 53, "Section",ExpressionUUID->"5fbdaca5-beb1-4d7a-ade1-bcd8b04038fd"],
Cell[CellGroupData[{
Cell[34816, 993, 161, 3, 54, "Subsection",ExpressionUUID->"02309218-edbe-4af0-a9ff-9699c25d77a0"],
Cell[34980, 998, 1638, 42, 67, "Input",ExpressionUUID->"a7763c44-b844-4064-98e3-2b34f66e32a0"],
Cell[36621, 1042, 1546, 40, 97, "Input",ExpressionUUID->"ae532a91-2f00-4207-84f4-33033e7d1978"],
Cell[38170, 1084, 1671, 43, 67, "Input",ExpressionUUID->"f34bdc97-7b68-48ff-a5e6-969e856cac9b"],
Cell[39844, 1129, 1927, 51, 103, "Input",ExpressionUUID->"a8c308ce-0082-4afd-89a8-65a942b9f6ad"]
}, Closed]],
Cell[CellGroupData[{
Cell[41808, 1185, 344, 5, 38, "Subsection",ExpressionUUID->"de39ab24-4863-48fa-8637-758a5da585fe"],
Cell[42155, 1192, 1705, 48, 103, "Input",ExpressionUUID->"dea1892b-e298-4e5d-9423-718deb773185"],
Cell[43863, 1242, 1791, 50, 103, "Input",ExpressionUUID->"8a78719c-6071-4dad-b533-f3aab4ab68ea"],
Cell[CellGroupData[{
Cell[45679, 1296, 3312, 103, 104, "Input",ExpressionUUID->"b493b5c4-3f12-4f2e-b07f-398924d9debb"],
Cell[48994, 1401, 488, 15, 57, "Output",ExpressionUUID->"303b7a59-c984-462f-90c7-049f32fca315"]
}, Open  ]],
Cell[49497, 1419, 1998, 54, 88, "Input",ExpressionUUID->"7ba95f6b-2bfe-46e7-b0a6-b6b62b419392"],
Cell[CellGroupData[{
Cell[51520, 1477, 382, 9, 44, "Input",ExpressionUUID->"e4eff57f-1ede-49f2-bb53-52a5d88166d3"],
Cell[51905, 1488, 174, 2, 34, "Output",ExpressionUUID->"4c8ba98e-e9ae-4365-8475-587e1094448f"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[52128, 1496, 164, 3, 38, "Subsection",ExpressionUUID->"26e7ef75-e26a-46bc-b1b3-014bbeed30ad"],
Cell[CellGroupData[{
Cell[52317, 1503, 1354, 36, 69, "Input",ExpressionUUID->"7521bd74-036a-4dd8-ac55-e22c49d595c1"],
Cell[53674, 1541, 471, 10, 51, "Output",ExpressionUUID->"60c63923-efd6-454d-8d08-e0e801909263"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54182, 1556, 1452, 39, 69, "Input",ExpressionUUID->"b268b51e-f431-4c12-9e3b-f80b0e021104"],
Cell[55637, 1597, 850, 26, 53, "Output",ExpressionUUID->"90e5d292-1bba-4c9d-8c94-ec005715f702"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56524, 1628, 1030, 24, 67, "Input",ExpressionUUID->"48b4fe57-1aef-4b07-a30e-f7d314e282ca"],
Cell[57557, 1654, 660, 19, 53, "Output",ExpressionUUID->"bd46f243-2937-441b-9127-5ebfdf6cc868"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58254, 1678, 742, 16, 44, "Input",ExpressionUUID->"56be51a8-622f-47da-ba59-589ba2321a05"],
Cell[58999, 1696, 349, 8, 53, "Output",ExpressionUUID->"fe5c76fe-f21f-4fc0-9fab-fe6bf57d02f5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59385, 1709, 2012, 58, 67, "Input",ExpressionUUID->"ff42fcaf-d627-413e-8b2d-572bdcb27f25"],
Cell[61400, 1769, 319, 4, 34, "Output",ExpressionUUID->"ad28340a-021f-4895-9ce6-3872b761d316"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[61768, 1779, 163, 3, 54, "Subsection",ExpressionUUID->"aab559ba-6e4a-4ceb-a9d8-9a763f1d90fd"],
Cell[CellGroupData[{
Cell[61956, 1786, 1377, 39, 69, "Input",ExpressionUUID->"e163e5ad-ac07-4e95-b74d-200165aa81ca"],
Cell[63336, 1827, 3173, 110, 60, "Output",ExpressionUUID->"66956a52-97e0-4489-81ca-0b186d49bac6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66546, 1942, 1459, 39, 69, "Input",ExpressionUUID->"abdb789c-2ab2-4c20-a402-b2ab4753f9f4"],
Cell[68008, 1983, 1233, 39, 58, "Output",ExpressionUUID->"3ab08693-cdd3-4fb7-b3cc-05c6c4f62ce4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69278, 2027, 930, 25, 67, "Input",ExpressionUUID->"333982dc-7d0e-4104-89ce-bed4b2c31616"],
Cell[70211, 2054, 2392, 72, 59, "Output",ExpressionUUID->"ebcaf5ea-cda4-4628-bd8d-76770d0a9ec4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72640, 2131, 741, 20, 44, "Input",ExpressionUUID->"8158de7f-f6c2-4c32-8470-a7b2bcfc18d8"],
Cell[73384, 2153, 2105, 40, 119, "Output",ExpressionUUID->"a3a15571-7326-46af-b093-fa31f21083c4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75526, 2198, 919, 22, 44, "Input",ExpressionUUID->"6b53d1e1-d353-4cef-be32-21840482d206"],
Cell[76448, 2222, 2504, 76, 59, "Output",ExpressionUUID->"6a34a49d-02af-41e3-b683-0d49b3c7e9ba"]
}, Open  ]],
Cell[78967, 2301, 1500, 40, 69, "Input",ExpressionUUID->"0c625815-be54-4092-9328-04d658df18a8"],
Cell[80470, 2343, 1580, 41, 69, "Input",ExpressionUUID->"941f897f-6ac8-478d-942e-0f5f24a1d66d"],
Cell[CellGroupData[{
Cell[82075, 2388, 668, 16, 44, "Input",ExpressionUUID->"5b42f9e8-744c-467c-84ee-ac43f0a18f75"],
Cell[82746, 2406, 2359, 69, 62, "Output",ExpressionUUID->"f825a00f-cc2f-41e1-95e2-0edd3c172320"]
}, Open  ]],
Cell[CellGroupData[{
Cell[85142, 2480, 544, 12, 44, "Input",ExpressionUUID->"9518cba4-591b-4583-a020-44b586415e18"],
Cell[85689, 2494, 777, 24, 62, "Output",ExpressionUUID->"f53af346-b154-4c08-b7bb-42a8c9f5a8f1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86503, 2523, 2370, 68, 80, "Input",ExpressionUUID->"152fb03e-b436-4a68-bb95-7c793210a08f"],
Cell[88876, 2593, 3172, 88, 74, "Output",ExpressionUUID->"8fca7921-49f3-4232-8e2a-d424b628c14c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92085, 2686, 901, 24, 44, "Input",ExpressionUUID->"ddb1e038-c579-4093-8e42-bfee8a753de5"],
Cell[92989, 2712, 430, 9, 34, "Output",ExpressionUUID->"04362008-13c1-47df-94c5-44dc6edd1810"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[93468, 2727, 227, 4, 54, "Subsection",ExpressionUUID->"02ca785c-93ed-40ba-966d-9af7ebfcff72"],
Cell[93698, 2733, 1825, 47, 69, "Input",ExpressionUUID->"5454990f-fac2-41d8-b22c-ef3d35ea23f2"],
Cell[95526, 2782, 1881, 47, 69, "Input",ExpressionUUID->"c8da06bf-0a9f-42a2-a19a-2d5a8af72675"],
Cell[CellGroupData[{
Cell[97432, 2833, 571, 13, 30, "Input",ExpressionUUID->"6dfa17a7-2025-4cb6-bcbd-9ddeda4a4669"],
Cell[98006, 2848, 559, 12, 24, "Message",ExpressionUUID->"453fae83-e382-4703-ad09-7ea72acae154"],
Cell[98568, 2862, 559, 12, 24, "Message",ExpressionUUID->"2018edfd-ff1d-4419-8447-f1f443ba1b12"],
Cell[99130, 2876, 561, 12, 24, "Message",ExpressionUUID->"f9a6c6ba-afb3-48ab-88c5-e9adde2d47c3"],
Cell[99694, 2890, 505, 11, 24, "Message",ExpressionUUID->"b3789fa4-e50b-4b23-9f0e-54534d21ef9e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[100236, 2906, 1530, 33, 67, "Input",ExpressionUUID->"3cbed976-e3cd-400f-9476-11b8e1de7819"],
Cell[101769, 2941, 461, 8, 34, "Output",ExpressionUUID->"674285de-c5a0-4ef8-9083-14c7971c2ea4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[102267, 2954, 1095, 26, 67, "Input",ExpressionUUID->"494fb1da-0b97-4977-a9e4-208b240acb87"],
Cell[103365, 2982, 2296, 44, 119, "Output",ExpressionUUID->"29cd9e29-e153-45c7-85c5-bbf004234f18"]
}, Open  ]],
Cell[105676, 3029, 1448, 37, 67, "Input",ExpressionUUID->"12623b26-cd19-43a4-84da-a8382c2f1367"],
Cell[107127, 3068, 759, 20, 44, "Input",ExpressionUUID->"786c065b-b710-479b-9b7c-f46ccf5f907b"],
Cell[107889, 3090, 1656, 45, 69, "Input",ExpressionUUID->"84111c89-9982-41b1-b743-98e05d0d9e1b"],
Cell[109548, 3137, 1682, 44, 69, "Input",ExpressionUUID->"c9716abd-c61e-422f-bc4d-04815b5a8fab"],
Cell[111233, 3183, 1058, 28, 67, "Input",ExpressionUUID->"c833145a-97a6-42b6-93af-ff13ebf7ccea"],
Cell[112294, 3213, 913, 22, 44, "Input",ExpressionUUID->"6af8ec52-bd46-4812-8682-c185648f6c9f"],
Cell[113210, 3237, 2484, 70, 80, "Input",ExpressionUUID->"3f2b4fc6-db93-4482-8f1a-a7d9fa1165ed"],
Cell[CellGroupData[{
Cell[115719, 3311, 1138, 31, 30, "Input",ExpressionUUID->"2e3421e3-42cb-4563-b4c1-c9acdb397773"],
Cell[116860, 3344, 385, 9, 34, "Output",ExpressionUUID->"edd99d32-112f-4896-be99-3f36c9c7a29d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[117282, 3358, 1047, 30, 30, "Input",ExpressionUUID->"89c96b8c-3137-4599-8915-d267a57f3296"],
Cell[118332, 3390, 388, 9, 34, "Output",ExpressionUUID->"08c3b83c-6f3a-432a-a6dd-2f071bf2e062"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[118781, 3406, 161, 3, 67, "Section",ExpressionUUID->"52786cd5-b505-4406-9779-656368468e71"],
Cell[CellGroupData[{
Cell[118967, 3413, 163, 3, 54, "Subsection",ExpressionUUID->"58167e34-1ebe-4586-b8cd-374d6e78fee4"],
Cell[119133, 3418, 1609, 39, 101, "Input",ExpressionUUID->"7bf3905c-6d22-49db-8e98-c98888f337ff"],
Cell[120745, 3459, 1773, 48, 105, "Input",ExpressionUUID->"398c5a0f-91fc-4033-a24f-ede510abd40d"],
Cell[122521, 3509, 1797, 45, 101, "Input",ExpressionUUID->"1da12f8e-153e-4e17-b560-49abdafe43ff"],
Cell[124321, 3556, 1655, 43, 101, "Input",ExpressionUUID->"7a4eaee4-d5f9-4458-a672-9a3df0f7a307"]
}, Closed]],
Cell[CellGroupData[{
Cell[126013, 3604, 166, 3, 38, "Subsection",ExpressionUUID->"a51fc5d2-9ff8-4d11-9135-a1750f28e400"],
Cell[126182, 3609, 1635, 46, 82, "Input",ExpressionUUID->"fabb826d-cdb0-4240-a9bd-008f6c43209c"],
Cell[127820, 3657, 1686, 46, 82, "Input",ExpressionUUID->"470918c3-2168-4673-b72b-b8b2cf4b0c64"],
Cell[129509, 3705, 2279, 59, 82, "Input",ExpressionUUID->"5f3577a1-12ad-4302-b1de-06539e528727"],
Cell[131791, 3766, 2159, 56, 82, "Input",ExpressionUUID->"afcaf961-1139-4fe2-a6a5-1f7da48b4f0c"],
Cell[133953, 3824, 1664, 53, 30, "Input",ExpressionUUID->"28cff054-809e-4c48-91f7-166e8a7bd21e"],
Cell[135620, 3879, 1273, 29, 44, "Input",ExpressionUUID->"48b35a4e-4967-41da-b2d7-d0220b3505b4"],
Cell[136896, 3910, 1567, 35, 67, "Input",ExpressionUUID->"621c7ba2-fae8-41b1-b38c-7e8b6d5ffcd0"],
Cell[CellGroupData[{
Cell[138488, 3949, 1075, 27, 30, "Input",ExpressionUUID->"c95cc5d8-0121-47cb-bbd7-4eaa58837976"],
Cell[139566, 3978, 338, 5, 34, "Output",ExpressionUUID->"5d2def64-fccc-4257-b192-82960c8d86ce"]
}, Open  ]],
Cell[CellGroupData[{
Cell[139941, 3988, 1120, 27, 30, "Input",ExpressionUUID->"5ba18c5a-9b61-4859-86ad-e30037cb0752"],
Cell[141064, 4017, 171, 2, 34, "Output",ExpressionUUID->"94fd098b-5dad-4fd6-85ff-4152b9827a74"]
}, Open  ]],
Cell[CellGroupData[{
Cell[141272, 4024, 1121, 27, 30, "Input",ExpressionUUID->"08219b2a-9425-432b-880f-811a53ccabe8"],
Cell[142396, 4053, 169, 2, 34, "Output",ExpressionUUID->"e609168c-f0e9-4c9d-89fb-4ecb29d08ac2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[142602, 4060, 1142, 27, 30, "Input",ExpressionUUID->"2b558fb8-ba4b-4ed0-b7c6-27ab94461da8"],
Cell[143747, 4089, 169, 2, 34, "Output",ExpressionUUID->"5cd0a72a-43e9-480a-8a44-2fccc31cf507"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[143977, 4098, 220, 4, 67, "Section",ExpressionUUID->"9411033f-632c-45d9-b4e9-b1c36cb9ca0d"],
Cell[144200, 4104, 1922, 46, 101, "Input",ExpressionUUID->"49c0e0b1-f4db-40f1-aa86-04f3b488e95b"],
Cell[146125, 4152, 2135, 55, 105, "Input",ExpressionUUID->"136afb96-249d-483b-8ce4-219a734ee99b"],
Cell[148263, 4209, 2122, 53, 46, "Input",ExpressionUUID->"e2c1f187-aa27-436f-96dc-7f27d439e664"],
Cell[150388, 4264, 2085, 52, 82, "Input",ExpressionUUID->"a2c14544-4a42-4735-aef6-47052c3a32df"],
Cell[152476, 4318, 572, 13, 30, "Input",ExpressionUUID->"89f5faf1-4982-4e6b-9011-af0343b63ec2"],
Cell[CellGroupData[{
Cell[153073, 4335, 1119, 21, 44, "Input",ExpressionUUID->"e4ca9068-445c-41fc-9804-5965607d7e05"],
Cell[154195, 4358, 3699, 69, 203, "Output",ExpressionUUID->"de242f4e-6fa2-4254-bbf3-c4868e1081f4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[157931, 4432, 1171, 22, 44, "Input",ExpressionUUID->"67d7ff3b-2768-42be-9ebb-a85d3c762a59"],
Cell[159105, 4456, 3539, 65, 203, "Output",ExpressionUUID->"17e4e4fa-782f-43d2-8eec-6f0bc80e6ef9"]
}, Open  ]],
Cell[162659, 4524, 2318, 56, 101, "Input",ExpressionUUID->"d6a8d902-ae3c-4380-a280-15a9306970d1"],
Cell[164980, 4582, 2546, 66, 141, "Input",ExpressionUUID->"0c3009d2-a480-453e-ae12-70a5ae6cb311"],
Cell[167529, 4650, 1852, 50, 46, "Input",ExpressionUUID->"2b8047f1-6d32-4ec4-887a-a1598fbb0812"],
Cell[169384, 4702, 1749, 48, 82, "Input",ExpressionUUID->"ce77d66d-2178-4fac-957a-1dfe71815b06"],
Cell[CellGroupData[{
Cell[171158, 4754, 321, 7, 30, "Input",ExpressionUUID->"02e5ec48-1044-41a1-88be-eb539f57c909"],
Cell[171482, 4763, 535, 11, 24, "Message",ExpressionUUID->"36cc9367-24df-47c5-8623-01ca7ced8902"],
Cell[172020, 4776, 536, 11, 24, "Message",ExpressionUUID->"0ebe2125-a1e2-4cff-847d-fac477bd0b6b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[172593, 4792, 821, 20, 44, "Input",ExpressionUUID->"8fbb6e8a-5143-47e8-848b-aa3b5ceecd74"],
Cell[173417, 4814, 512, 11, 24, "Message",ExpressionUUID->"94f81cd3-27c3-4412-9cf0-9fc9421260a5"],
Cell[173932, 4827, 512, 11, 24, "Message",ExpressionUUID->"378f8a5e-6243-47df-ae05-84c7cfc9c530"],
Cell[174447, 4840, 4097, 77, 245, "Output",ExpressionUUID->"4b26b9c4-8d4f-4b45-ab35-dfd81e6e3d81"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[178593, 4923, 246, 4, 67, "Section",ExpressionUUID->"f6fe4e62-42d9-4be1-b0d9-271b50a842d8"],
Cell[CellGroupData[{
Cell[178864, 4931, 274, 4, 54, "Subsection",ExpressionUUID->"46bdf523-389c-42cd-9740-e7d0e98b5ebe"],
Cell[CellGroupData[{
Cell[179163, 4939, 163, 3, 45, "Subsubsection",ExpressionUUID->"de293646-8858-4399-a2e3-51f1e767f8cc"],
Cell[179329, 4944, 949, 21, 30, "Input",ExpressionUUID->"38933dc7-4d38-448f-b754-1cd7c1b926ce"],
Cell[180281, 4967, 733, 22, 30, "Input",ExpressionUUID->"33a16eb1-a915-452e-9366-8dee9cdcd817"],
Cell[181017, 4991, 1513, 38, 80, "Input",ExpressionUUID->"ccd35121-e950-4374-abf1-af701473dc14"],
Cell[182533, 5031, 738, 22, 30, "Input",ExpressionUUID->"8db7625f-caba-42db-b0eb-a0803f89d0c2"],
Cell[183274, 5055, 1842, 47, 124, "Input",ExpressionUUID->"25e0043f-3d00-4816-bc40-30f246a221e8"],
Cell[185119, 5104, 783, 23, 30, "Input",ExpressionUUID->"0341b936-9be2-47fc-ac1a-dbfbae066dd2"],
Cell[185905, 5129, 1572, 40, 101, "Input",ExpressionUUID->"5dd24381-3e53-4348-a461-21a41ea9fa29"],
Cell[187480, 5171, 736, 22, 30, "Input",ExpressionUUID->"e18c91d0-4631-459d-9067-2b18a6e87226"]
}, Closed]],
Cell[CellGroupData[{
Cell[188253, 5198, 164, 3, 37, "Subsubsection",ExpressionUUID->"45c26674-c3ff-4192-b544-c2cc275f0087"],
Cell[CellGroupData[{
Cell[188442, 5205, 685, 20, 44, "Input",ExpressionUUID->"1a70880d-97a6-456d-9307-170243bf9947"],
Cell[189130, 5227, 2068, 64, 69, "Output",ExpressionUUID->"3c5248cd-a980-4fd6-842a-cead4b595219"]
}, Open  ]],
Cell[CellGroupData[{
Cell[191235, 5296, 851, 24, 46, "Input",ExpressionUUID->"e77dfecc-104f-4297-b050-940cc37d0ce0"],
Cell[192089, 5322, 514, 15, 61, "Output",ExpressionUUID->"82de38f3-81ba-4c01-b30a-10171fc8148a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[192640, 5342, 4160, 111, 181, "Input",ExpressionUUID->"19a36257-6de6-4ce9-8883-738c08a6f779"],
Cell[196803, 5455, 870, 24, 58, "Output",ExpressionUUID->"351627a5-89f8-4c74-af6d-072db59b8a36"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[197722, 5485, 169, 3, 45, "Subsubsection",ExpressionUUID->"a16c44ea-ae23-4f52-b675-7782f944ec31"],
Cell[CellGroupData[{
Cell[197916, 5492, 1925, 57, 103, "Input",ExpressionUUID->"861ccc01-dcd0-4909-b5e0-a09b1a520b46"],
Cell[199844, 5551, 1514, 48, 62, "Output",ExpressionUUID->"5a2171f5-4c69-4646-8e6f-51077ca37c9f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[201395, 5604, 11878, 316, 523, "Input",ExpressionUUID->"28508115-488a-4663-b8fc-58d66f710b50"],
Cell[213276, 5922, 2230, 69, 63, "Output",ExpressionUUID->"3ac32683-778c-4f09-b690-3997b8a1370f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[215543, 5996, 241, 4, 44, "Input",ExpressionUUID->"68162420-591f-40c9-8a0d-3d4a8ea46c55"],
Cell[215787, 6002, 171, 2, 34, "Output",ExpressionUUID->"16d3a41f-4967-4129-bf1c-751b48c778b4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[216007, 6010, 169, 3, 45, "Subsubsection",ExpressionUUID->"83bc004c-43b1-4df5-9493-1a97aa555e4c"],
Cell[216179, 6015, 1611, 43, 82, "Input",ExpressionUUID->"79223b74-8d2e-4937-9c67-b68512e884fb"],
Cell[217793, 6060, 5176, 132, 257, "Input",ExpressionUUID->"75ed30ac-3e8a-43a5-8f0a-6e6c344e45e9"],
Cell[CellGroupData[{
Cell[222994, 6196, 239, 4, 44, "Input",ExpressionUUID->"5b18c8ef-fca9-4b53-8a8b-7eb4225d0464"],
Cell[223236, 6202, 237, 3, 34, "Output",ExpressionUUID->"048a21b1-bc91-47d9-84d2-7255b36f62d1"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[223534, 6212, 162, 3, 38, "Subsection",ExpressionUUID->"3a8c7c24-7cfd-464c-aa6a-4236c38a00d0"],
Cell[CellGroupData[{
Cell[223721, 6219, 164, 3, 45, "Subsubsection",ExpressionUUID->"86b59f3f-2524-4dc3-8f94-98252eba7e68"],
Cell[223888, 6224, 2772, 73, 158, "Input",ExpressionUUID->"96a1fa3a-fad9-41ec-ad2d-d9a56dbe4a5b"],
Cell[226663, 6299, 2231, 62, 137, "Input",ExpressionUUID->"6741fd82-11b5-4f79-bf99-401b52f5dba0"],
Cell[228897, 6363, 2530, 70, 158, "Input",ExpressionUUID->"cc14d548-161c-461c-957a-c77331447a8a"],
Cell[231430, 6435, 2791, 78, 158, "Input",ExpressionUUID->"dd2a004c-469e-45d5-9b07-1a42a17fa9c5"],
Cell[234224, 6515, 751, 21, 44, "Input",ExpressionUUID->"24029b62-3bcc-4185-83c9-6ea3c43ef2c6"]
}, Closed]],
Cell[CellGroupData[{
Cell[235012, 6541, 164, 3, 37, "Subsubsection",ExpressionUUID->"9fc0c5ab-4061-4c51-95f4-5c0ae202a070"],
Cell[CellGroupData[{
Cell[235201, 6548, 1397, 38, 46, "Input",ExpressionUUID->"e1c8b255-f01e-4552-9971-218ac0ac56dd"],
Cell[236601, 6588, 305, 8, 51, "Output",ExpressionUUID->"5bedef9c-8c95-468e-b872-c828bc230690"]
}, Open  ]],
Cell[CellGroupData[{
Cell[236943, 6601, 1717, 51, 67, "Input",ExpressionUUID->"dbe747c1-56be-4def-bea4-b11eafd16876"],
Cell[238663, 6654, 355, 9, 51, "Output",ExpressionUUID->"4114a8a6-de7d-47ac-8ca7-c97fef3f7bd6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[239067, 6669, 163, 3, 45, "Subsubsection",ExpressionUUID->"69dd73e4-e158-477c-a824-ddfc6a8c227e"],
Cell[CellGroupData[{
Cell[239255, 6676, 5266, 143, 187, "Input",ExpressionUUID->"631e1268-de0b-41c1-87f8-8129e8f60349"],
Cell[244524, 6821, 2157, 68, 59, "Output",ExpressionUUID->"0c0c9c85-ac5f-4423-ba7d-91505f4ce30e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[246718, 6894, 558, 13, 44, "Input",ExpressionUUID->"a1ecc31d-543f-4925-819c-51b9201b472a"],
Cell[247279, 6909, 468, 15, 62, "Output",ExpressionUUID->"d9702cd3-ff97-46c4-868a-301ab0c76b65"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[247796, 6930, 165, 3, 45, "Subsubsection",ExpressionUUID->"42024d58-7c90-4d36-ae11-fcecd69a3a97"],
Cell[247964, 6935, 1094, 31, 44, "Input",ExpressionUUID->"1977c741-81a2-40bc-a157-ad277f19643c"],
Cell[CellGroupData[{
Cell[249083, 6970, 1216, 34, 44, "Input",ExpressionUUID->"b557d076-87c5-44bc-a82a-cdc0df743638"],
Cell[250302, 7006, 2466, 79, 69, "Output",ExpressionUUID->"65339dc4-def0-4bdf-a2f5-140dbceaad79"]
}, Open  ]],
Cell[CellGroupData[{
Cell[252805, 7090, 18004, 460, 553, "Input",ExpressionUUID->"6d59da46-f1a7-451f-8f04-fd100644796b"],
Cell[270812, 7552, 9609, 269, 157, "Output",ExpressionUUID->"76068864-f957-41e7-ac31-4bc7d8a33c67"]
}, Open  ]],
Cell[CellGroupData[{
Cell[280458, 7826, 805, 19, 44, "Input",ExpressionUUID->"a72b3d24-7e34-4fce-9d7e-9de51e2e75e0"],
Cell[281266, 7847, 664, 18, 62, "Output",ExpressionUUID->"94834b9f-d7d4-4689-891a-4640b8acd2e9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[281979, 7871, 167, 3, 45, "Subsubsection",ExpressionUUID->"f417fc6f-6672-448a-8b0e-400d11774a19"],
Cell[CellGroupData[{
Cell[282171, 7878, 11777, 298, 491, "Input",ExpressionUUID->"a2707e52-fa81-481d-81ae-066f41ad66dc"],
Cell[293951, 8178, 671, 13, 24, "Message",ExpressionUUID->"2aa2e1ae-f6cf-489a-a388-cafd7af26a2c"],
Cell[294625, 8193, 26685, 775, 481, "Output",ExpressionUUID->"695d65ae-0f98-4201-bd86-1315e2e499b9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[321347, 8973, 609, 15, 44, "Input",ExpressionUUID->"b70ed875-3f15-41b2-9cc0-7e1ea556a54a"],
Cell[321959, 8990, 673, 17, 62, "Output",ExpressionUUID->"51fc92e1-8af5-4ab8-9b3b-44ff6fd0c0f0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[322681, 9013, 215, 4, 45, "Subsubsection",ExpressionUUID->"1ae99ee5-39f8-42db-9a51-11dbfe9bef6e"],
Cell[CellGroupData[{
Cell[322921, 9021, 13863, 329, 639, "Input",ExpressionUUID->"2a5f0a34-93ed-4b6b-94a8-ee687165f7a7"],
Cell[336787, 9352, 511, 11, 24, "Message",ExpressionUUID->"c627a401-6bff-4b7b-85dd-2121efd13f18"],
Cell[337301, 9365, 509, 11, 24, "Message",ExpressionUUID->"5b305741-5510-4986-9235-53c3fac91692"],
Cell[337813, 9378, 509, 11, 24, "Message",ExpressionUUID->"e06cea24-671a-4783-a329-7ec16cc37678"],
Cell[338325, 9391, 457, 10, 24, "Message",ExpressionUUID->"c6998565-e45d-40c4-80e0-8bfaad524aed"],
Cell[338785, 9403, 39892, 1294, 933, "Output",ExpressionUUID->"5c3d8daa-c331-4ebc-aaf5-8b666d486973"]
}, Open  ]],
Cell[CellGroupData[{
Cell[378714, 10702, 533, 14, 44, "Input",ExpressionUUID->"04bae63f-1aeb-4a71-9be9-57a733011e37"],
Cell[379250, 10718, 512, 11, 24, "Message",ExpressionUUID->"f6af2922-6c64-4cdb-91bf-ea9795fd43fb"],
Cell[379765, 10731, 512, 11, 24, "Message",ExpressionUUID->"39fc591a-6c41-4c9f-9bdd-4190658ec698"],
Cell[380280, 10744, 442, 14, 62, "Output",ExpressionUUID->"27a756f5-5a47-4f57-9bca-4c02a3096452"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[380795, 10766, 302, 5, 67, "Section",ExpressionUUID->"3775187f-9b0d-437e-9031-cfdb949055f0"],
Cell[CellGroupData[{
Cell[381122, 10775, 304, 5, 54, "Subsection",ExpressionUUID->"71cec283-85b7-4b1c-9f16-779e77202188"],
Cell[381429, 10782, 3402, 92, 139, "Input",ExpressionUUID->"595210b0-9e63-4edc-8994-3b6af679e969"],
Cell[CellGroupData[{
Cell[384856, 10878, 163, 3, 45, "Subsubsection",ExpressionUUID->"c2e700ac-a95a-480f-b62e-aa88a9facb78"],
Cell[CellGroupData[{
Cell[385044, 10885, 206, 3, 30, "Input",ExpressionUUID->"ed77edf5-674f-4596-87d0-b1f8144fcf0f"],
Cell[385253, 10890, 717, 21, 62, "Output",ExpressionUUID->"5177a8bc-e18a-4fc7-b603-6250faafa425"]
}, Open  ]],
Cell[CellGroupData[{
Cell[386007, 10916, 4204, 110, 181, "Input",ExpressionUUID->"a232b291-769c-41f8-aea6-111ac2118cc8"],
Cell[390214, 11028, 717, 23, 59, "Output",ExpressionUUID->"f284b3c2-0da7-4ae1-b586-53481d43d9fa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[390968, 11056, 262, 5, 30, "Input",ExpressionUUID->"305a08a4-6f59-4856-94df-8736f99f67ee"],
Cell[391233, 11063, 194, 2, 34, "Output",ExpressionUUID->"19b63b72-aa14-4f84-8ce7-dfe1df234fa3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[391476, 11071, 166, 3, 45, "Subsubsection",ExpressionUUID->"f769f7c2-f5dc-44e1-a5e5-10730ab5c97d"],
Cell[CellGroupData[{
Cell[391667, 11078, 11929, 317, 523, "Input",ExpressionUUID->"26651254-2c51-421a-a6a6-3fe3729c8cfa"],
Cell[403599, 11397, 2242, 74, 63, "Output",ExpressionUUID->"b4dd7558-7613-4ba8-8c0c-165f1c661a62"]
}, Open  ]],
Cell[CellGroupData[{
Cell[405878, 11476, 206, 3, 30, "Input",ExpressionUUID->"41ac59cf-53ae-4458-9dc7-81f2a77869b2"],
Cell[406087, 11481, 1820, 57, 62, "Output",ExpressionUUID->"277d9d28-18a8-4b5b-a382-23453e180108"]
}, Open  ]],
Cell[CellGroupData[{
Cell[407944, 11543, 368, 7, 44, "Input",ExpressionUUID->"554dfd48-bf11-42b8-b161-6f1f240a1584"],
Cell[408315, 11552, 273, 4, 34, "Output",ExpressionUUID->"84f92587-11b6-403e-9fa2-b836c8c0665e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[408637, 11562, 166, 3, 45, "Subsubsection",ExpressionUUID->"234da521-37d9-4891-8244-5550adb8240c"],
Cell[408806, 11567, 5177, 132, 257, "Input",ExpressionUUID->"ea956bc9-cfcd-4bf6-88cf-1f77cac25d10"],
Cell[CellGroupData[{
Cell[414008, 11703, 416, 7, 44, "Input",ExpressionUUID->"0e384618-daa2-4252-9fcc-ea9be2f7b62a"],
Cell[414427, 11712, 151, 2, 57, "Output",ExpressionUUID->"12f4828d-dac5-4926-8261-a19041d508d1"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[414639, 11721, 211, 4, 38, "Subsection",ExpressionUUID->"343d8235-aa73-493e-9c8f-c313a3325f01"],
Cell[CellGroupData[{
Cell[414875, 11729, 164, 3, 45, "Subsubsection",ExpressionUUID->"603cbe79-26f0-4e94-a389-c39f28177637"],
Cell[415042, 11734, 1479, 47, 44, "Input",ExpressionUUID->"4eb30110-77c1-45e9-ba65-5aae2da691cb"],
Cell[416524, 11783, 1699, 42, 68, "Input",ExpressionUUID->"626a428d-4b9d-4402-aa8b-4e934b715345"],
Cell[418226, 11827, 1614, 41, 68, "Input",ExpressionUUID->"5bb42dab-f74c-4479-9f64-5adf20941031"],
Cell[419843, 11870, 1712, 44, 70, "Input",ExpressionUUID->"340d5761-543e-4d36-800d-7812042d33a8"],
Cell[421558, 11916, 1825, 46, 70, "Input",ExpressionUUID->"20b1cf83-2398-45c4-bf10-4765ae5836bf"],
Cell[CellGroupData[{
Cell[423408, 11966, 464, 11, 44, "Input",ExpressionUUID->"cde2ba2c-d474-4f54-93e9-23f65482529b"],
Cell[423875, 11979, 1115, 35, 62, "Output",ExpressionUUID->"54171a75-f442-4ab9-bcf8-a830a4ab8fc7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[425027, 12019, 5012, 134, 187, "Input",ExpressionUUID->"55e1a18d-0b06-48af-9360-f2ce0874bb2a"],
Cell[430042, 12155, 1960, 64, 59, "Output",ExpressionUUID->"cdc10dc2-ce31-44fd-bdb9-43c7e2b0df4e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[432039, 12224, 454, 13, 44, "Input",ExpressionUUID->"0b130b5f-54fa-4a78-bc7b-9455fbeb7876"],
Cell[432496, 12239, 441, 13, 60, "Output",ExpressionUUID->"5028e687-9ec0-45fb-8ff3-625a30dee47c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[432986, 12258, 167, 3, 45, "Subsubsection",ExpressionUUID->"c0f8f962-1940-4b0c-abe6-1ef96d047b84"],
Cell[CellGroupData[{
Cell[433178, 12265, 17815, 454, 530, "Input",ExpressionUUID->"fc6a7948-f57d-4e67-8d7e-c557a2451445"],
Cell[450996, 12721, 10913, 304, 181, "Output",ExpressionUUID->"39875a21-db7b-4973-a516-0c3649c58db2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[461946, 13030, 339, 8, 44, "Input",ExpressionUUID->"e44cf500-7e97-42f2-bf68-3432c208b078"],
Cell[462288, 13040, 4473, 127, 84, "Output",ExpressionUUID->"ff51aedc-5e9a-4e0c-9247-98b0137cfa6a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[466798, 13172, 481, 13, 44, "Input",ExpressionUUID->"852fb4ef-a82f-4519-8e5b-52fa30fce4b4"],
Cell[467282, 13187, 389, 12, 60, "Output",ExpressionUUID->"8e1ead86-3ed7-4003-b50e-95a196cc5729"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[467720, 13205, 220, 4, 45, "Subsubsection",ExpressionUUID->"9775cc70-8448-4e9a-9837-d1f4621b3616"],
Cell[CellGroupData[{
Cell[467965, 13213, 11553, 290, 491, "Input",ExpressionUUID->"7db3b0d7-b040-4bd0-8040-f75a0707182a"],
Cell[479521, 13505, 740, 14, 24, "Message",ExpressionUUID->"1fe74555-88e8-4cdd-8a90-68a7d8d888f6"],
Cell[480264, 13521, 26938, 777, 481, "Output",ExpressionUUID->"336bdc9c-6a46-4a9f-988c-7661d1f47b40"]
}, Open  ]],
Cell[CellGroupData[{
Cell[507239, 14303, 335, 7, 44, "Input",ExpressionUUID->"5d965eaa-28f3-45ae-aa83-b13d6891d210"],
Cell[507577, 14312, 11743, 341, 199, "Output",ExpressionUUID->"9e9bc363-b337-46b7-9aed-26b58932b012"]
}, Open  ]],
Cell[CellGroupData[{
Cell[519357, 14658, 734, 16, 44, "Input",ExpressionUUID->"fc1bda9e-88f0-417a-b92d-3140a8e9309d"],
Cell[520094, 14676, 619, 15, 60, "Output",ExpressionUUID->"8b5bc1dd-1270-4975-bc3d-220f1719cea6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[520762, 14697, 215, 4, 45, "Subsubsection",ExpressionUUID->"ac0aef1a-4198-4f52-af0e-0e72062d75e9"],
Cell[CellGroupData[{
Cell[521002, 14705, 13907, 329, 639, "Input",ExpressionUUID->"6c0b5d44-e06c-44d6-b197-535c9a591a0f"],
Cell[534912, 15036, 536, 11, 24, "Message",ExpressionUUID->"97df43a6-1c2c-470d-b2cf-08dd7dcdc35b"],
Cell[535451, 15049, 536, 11, 24, "Message",ExpressionUUID->"d4163e65-42bf-46ae-9e3a-a4f3d3afeca4"],
Cell[535990, 15062, 534, 11, 24, "Message",ExpressionUUID->"0365f3dc-058d-4f35-8f65-ddceb4cff192"],
Cell[536527, 15075, 480, 10, 24, "Message",ExpressionUUID->"4784c32b-7fe1-4fbb-a935-a7df8c558fa9"],
Cell[537010, 15087, 39991, 1297, 933, "Output",ExpressionUUID->"9e0a8c8a-d598-42c6-aa87-89ecf45a3dd1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[577038, 16389, 384, 8, 44, "Input",ExpressionUUID->"8094f6a5-878f-4883-9f8f-9658c0b982a5"],
Cell[577425, 16399, 54834, 1676, 1172, "Output",ExpressionUUID->"55d38e92-fc62-4e5d-962a-e17cd42093c6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[632296, 18080, 577, 14, 44, "Input",ExpressionUUID->"e9014c0c-7c76-4f35-9ddc-8973d6707ee7"],
Cell[632876, 18096, 363, 11, 83, "Output",ExpressionUUID->"68154ce2-871b-4223-a3f0-8601d9e7d5d3"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[633312, 18115, 163, 3, 53, "Section",ExpressionUUID->"f26762d2-53a4-4630-a504-89ac324868c9"],
Cell[CellGroupData[{
Cell[633500, 18122, 168, 3, 54, "Subsection",ExpressionUUID->"ae8b710d-629b-4445-9a68-22f74c90f133"],
Cell[CellGroupData[{
Cell[633693, 18129, 162, 3, 45, "Subsubsection",ExpressionUUID->"eefe4a72-05b7-435d-b585-5e278b6675e2"],
Cell[633858, 18134, 1618, 43, 82, "Input",ExpressionUUID->"cf87ac95-0a8f-4e1d-9832-87c835aa9e37"],
Cell[635479, 18179, 926, 28, 30, "Input",ExpressionUUID->"b5eab87a-3f54-418c-8030-a81f0b9d75fe"],
Cell[636408, 18209, 929, 28, 30, "Input",ExpressionUUID->"8052cf0a-3eb0-464b-94c5-e181eaa0a296"],
Cell[637340, 18239, 1022, 29, 30, "Input",ExpressionUUID->"e7ceef62-a02f-4e5b-acc6-d0b7b54263ff"],
Cell[638365, 18270, 978, 29, 60, "Input",ExpressionUUID->"89933905-f90f-4693-bada-c1587073e8dd"]
}, Closed]],
Cell[CellGroupData[{
Cell[639380, 18304, 166, 3, 37, "Subsubsection",ExpressionUUID->"28af0a1d-496a-4767-88e7-14834e95c978"],
Cell[CellGroupData[{
Cell[639571, 18311, 5303, 138, 204, "Input",ExpressionUUID->"46fccdc0-abf2-4c65-a306-f2639a1505fe"],
Cell[644877, 18451, 1219, 38, 59, "Output",ExpressionUUID->"f4642265-6d7b-4f75-9347-09b65a17f7a4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[646133, 18494, 1168, 31, 44, "Input",ExpressionUUID->"86b7db80-5129-44a6-8c8f-277c3bcf16d1"],
Cell[647304, 18527, 1276, 37, 62, "Output",ExpressionUUID->"f256ea9b-3bfa-4895-86c4-d4a20392c71b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[648617, 18569, 282, 5, 44, "Input",ExpressionUUID->"7f994f48-d6bb-46c5-9c4b-fad3a30e4904"],
Cell[648902, 18576, 223, 3, 34, "Output",ExpressionUUID->"6093ac5b-476f-41ca-a7e3-b0f307063f6a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[649174, 18585, 167, 3, 45, "Subsubsection",ExpressionUUID->"0384b29d-a271-46fe-b4ec-f2d9416cb7a4"],
Cell[CellGroupData[{
Cell[649366, 18592, 895, 26, 44, "Input",ExpressionUUID->"52df0a76-7eb5-4961-aecb-b708dc1c3a2a"],
Cell[650264, 18620, 10445, 333, 182, "Output",ExpressionUUID->"50aaa93f-67fe-43b1-a1bf-e36c66ac13c4"]
}, Open  ]],
Cell[660724, 18956, 17762, 427, 677, "Input",ExpressionUUID->"b157205f-83e8-42d7-8ec2-33de5f618d8c"],
Cell[CellGroupData[{
Cell[678511, 19387, 283, 5, 44, "Input",ExpressionUUID->"88661364-2279-4086-91cb-fda3fca88063"],
Cell[678797, 19394, 173, 2, 34, "Output",ExpressionUUID->"e3ae8fbd-0c5f-4a0b-b23a-b1f4142b8ff6"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[679031, 19403, 164, 3, 38, "Subsection",ExpressionUUID->"335e4032-87fa-48e0-8904-cbb828bf01a9"],
Cell[679198, 19408, 1904, 53, 101, "Input",ExpressionUUID->"6cd76310-b36f-450f-b6fd-91842b94ff0d"],
Cell[CellGroupData[{
Cell[681127, 19465, 167, 3, 45, "Subsubsection",ExpressionUUID->"be94d977-c7c4-49b1-9995-696b25adf56f"],
Cell[CellGroupData[{
Cell[681319, 19472, 1804, 55, 82, "Input",ExpressionUUID->"b7741d42-6f02-46c4-98de-0669f67ebda1"],
Cell[683126, 19529, 893, 28, 58, "Output",ExpressionUUID->"7e5e3105-028c-41e9-ba81-38f55de7bf10"]
}, Open  ]],
Cell[CellGroupData[{
Cell[684056, 19562, 631, 15, 44, "Input",ExpressionUUID->"7e57f9eb-4790-46c4-ba0c-5c3f58892ec4"],
Cell[684690, 19579, 549, 16, 58, "Output",ExpressionUUID->"c65d6189-b197-44b6-ae5b-0637b602dd3d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[685276, 19600, 2532, 71, 103, "Input",ExpressionUUID->"93cfeba7-9a0c-4ce7-a971-2d67d5fa5f3b"],
Cell[687811, 19673, 739, 21, 53, "Output",ExpressionUUID->"ccc003d6-11ea-4b6b-9e06-235efc2b3a52"]
}, Open  ]],
Cell[CellGroupData[{
Cell[688587, 19699, 782, 18, 44, "Input",ExpressionUUID->"984e5bbf-4c88-4d88-b4b4-14e6bc066c6b"],
Cell[689372, 19719, 615, 17, 56, "Output",ExpressionUUID->"397f5e56-0ea2-417a-b4e9-4a0da2c167b0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[690024, 19741, 427, 10, 44, "Input",ExpressionUUID->"20f873b6-f4cb-4dfa-a373-3b494ce260c7"],
Cell[690454, 19753, 249, 3, 34, "Output",ExpressionUUID->"82b250f6-c609-42dc-80fd-cce1c69897d4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[690752, 19762, 163, 3, 45, "Subsubsection",ExpressionUUID->"a5b2adc3-665c-44e9-bf99-fab94e5663b0"],
Cell[CellGroupData[{
Cell[690940, 19769, 6381, 167, 212, "Input",ExpressionUUID->"da11be73-74ae-459f-b3d8-6f0a795ead2f"],
Cell[697324, 19938, 3793, 118, 83, "Output",ExpressionUUID->"0be55169-35da-4ea8-b231-c1e532d2eafd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[701154, 20061, 986, 27, 44, "Input",ExpressionUUID->"87778438-0402-4777-9b95-60518c658fef"],
Cell[702143, 20090, 3023, 94, 60, "Output",ExpressionUUID->"43dbdd8b-c801-44cf-a442-f69d964197e2"]
}, Open  ]],
Cell[705181, 20187, 2320, 62, 82, "Input",ExpressionUUID->"fd28ec4a-5e6f-4d9f-bd46-cc2cf13b0351"],
Cell[707504, 20251, 805, 22, 44, "Input",ExpressionUUID->"672b580f-bd6a-4bf0-9846-665390dcc297"],
Cell[708312, 20275, 2466, 67, 103, "Input",ExpressionUUID->"e147bc3b-f0de-448e-baed-b6030b1bb643"],
Cell[CellGroupData[{
Cell[710803, 20346, 1292, 33, 67, "Input",ExpressionUUID->"38a555c5-9b00-4ef3-b968-5eb59be79275"],
Cell[712098, 20381, 3519, 103, 106, "Output",ExpressionUUID->"9676597a-f6dc-416d-8b2a-802714e5ad65"]
}, Open  ]],
Cell[CellGroupData[{
Cell[715654, 20489, 677, 16, 44, "Input",ExpressionUUID->"1f79f37f-c2c7-4df9-a5b9-bf25cac3599f"],
Cell[716334, 20507, 396, 5, 34, "Output",ExpressionUUID->"a333478c-1514-41de-b12e-445aea9717b6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[716779, 20518, 166, 3, 45, "Subsubsection",ExpressionUUID->"765bdd0b-78a6-459e-95e8-c62585ed4271"],
Cell[716948, 20523, 1403, 41, 67, "Input",ExpressionUUID->"a81c4dea-65cb-422b-85b5-ef50b0cc7431"],
Cell[CellGroupData[{
Cell[718376, 20568, 23288, 584, 775, "Input",ExpressionUUID->"cfb0c0af-8aa0-4303-8f45-ab45f7138706"],
Cell[741667, 21154, 629, 13, 24, "Message",ExpressionUUID->"adc75daf-8d87-4fc8-bcba-28c00a8cd22b"],
Cell[742299, 21169, 630, 13, 24, "Message",ExpressionUUID->"dc52b370-0a86-4611-8495-788c5f01a409"],
Cell[742932, 21184, 630, 13, 24, "Message",ExpressionUUID->"2808383a-1efb-405d-8602-3b05c8a2bd88"],
Cell[743565, 21199, 578, 12, 24, "Message",ExpressionUUID->"db79bc78-f20b-4984-ab82-d04f401543e6"],
Cell[744146, 21213, 12191, 402, 320, "Output",ExpressionUUID->"c4d84904-4e74-4ece-86c3-27b28265533c"]
}, Open  ]],
Cell[756352, 21618, 911, 26, 44, "Input",ExpressionUUID->"fa9bd0d4-bb85-40d2-a192-1ab014ac9aa2"],
Cell[757266, 21646, 1384, 36, 67, "Input",ExpressionUUID->"7d0f2811-062c-4056-96a1-cae6d84308c3"],
Cell[CellGroupData[{
Cell[758675, 21686, 720, 15, 44, "Input",ExpressionUUID->"28bae6db-6958-4eb5-8623-75039590f3e0"],
Cell[759398, 21703, 453, 8, 34, "Output",ExpressionUUID->"f24013f9-5dd0-4507-b740-76d7a0e4addb"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[759936, 21720, 166, 3, 69, "Chapter",ExpressionUUID->"77290b21-71df-48fe-b7d8-dc2d12b19859"],
Cell[CellGroupData[{
Cell[760127, 21727, 158, 3, 67, "Section",ExpressionUUID->"f0a6b00b-8b48-48d7-8c5b-2cc28013de2a"],
Cell[760288, 21732, 911, 25, 52, "Input",ExpressionUUID->"e7dd6f60-6702-43ac-98ae-545f094b0073"],
Cell[761202, 21759, 554, 14, 30, "Input",ExpressionUUID->"7e4bafe0-fb31-42f4-854a-6506f7f6d2a1"],
Cell[761759, 21775, 932, 26, 30, "Input",ExpressionUUID->"dd63449a-2a10-48d8-94a1-bd714eecf9c7"],
Cell[762694, 21803, 600, 15, 30, "Input",ExpressionUUID->"6f4b8f09-3d0b-42ae-8a89-ac9daadd080d"],
Cell[763297, 21820, 516, 14, 30, "Input",ExpressionUUID->"774190ae-889a-445f-a68c-0dfe22877194"],
Cell[763816, 21836, 557, 15, 30, "Input",ExpressionUUID->"0b91c823-ce5b-475d-a756-aa8ba2fd96dd"],
Cell[764376, 21853, 2633, 71, 94, "Input",ExpressionUUID->"44c66d7d-190e-4c41-8b17-4b4fac836115"],
Cell[767012, 21926, 510, 11, 30, "Input",ExpressionUUID->"5e577b89-82af-44dc-aa92-84a744ff002e"],
Cell[767525, 21939, 595, 17, 30, "Input",ExpressionUUID->"d5eeb738-e158-4040-a2af-cfd500ce513b"],
Cell[768123, 21958, 1669, 40, 30, "Input",ExpressionUUID->"20345c40-c852-4d27-80fd-d1266c441d0b"],
Cell[769795, 22000, 2017, 53, 52, "Input",ExpressionUUID->"cbb4dac9-64b1-4a4b-be7e-9f5fb7ec186f"],
Cell[771815, 22055, 2170, 51, 52, "Input",ExpressionUUID->"2c51e6a9-09a4-4c1d-b14e-d89d42f97ec9"],
Cell[773988, 22108, 574, 11, 30, "Input",ExpressionUUID->"19204d4e-82ff-45a3-a448-a67fffe9065e"],
Cell[774565, 22121, 376, 9, 30, "Input",ExpressionUUID->"cbcdebe5-2f58-4b60-8ee9-a6176fccad4e"],
Cell[774944, 22132, 341, 7, 30, "Input",ExpressionUUID->"4585d563-2872-4e7b-86cc-62c55f50740d"],
Cell[775288, 22141, 981, 27, 30, "Input",ExpressionUUID->"a23d41cd-29cc-4933-a422-fd51a1db419d"],
Cell[776272, 22170, 1354, 39, 52, "Input",ExpressionUUID->"e90b39a8-ede1-49fe-bf04-b6511008d94a"],
Cell[777629, 22211, 1646, 41, 52, "Input",ExpressionUUID->"79ed59a6-fb5d-415a-8dae-44bcaaa72274"],
Cell[779278, 22254, 1358, 39, 52, "Input",ExpressionUUID->"dddc0ac1-dc1f-4b05-bdb8-9f4c4a1d22df"],
Cell[780639, 22295, 638, 17, 30, "Input",ExpressionUUID->"2a5d0aa1-7c56-418a-b143-bc46a1f30886"],
Cell[781280, 22314, 373, 9, 30, "Input",ExpressionUUID->"384fcaae-916a-4fcf-a986-539553cff023"],
Cell[781656, 22325, 368, 9, 30, "Input",ExpressionUUID->"d752e275-4709-4263-80c8-e5ea1f1b1898"],
Cell[782027, 22336, 876, 24, 30, "Input",ExpressionUUID->"1c8de89f-c96d-4c00-bc2a-183d6d16959c"],
Cell[782906, 22362, 506, 11, 30, "Input",ExpressionUUID->"b4c5fd77-29b9-47ec-a960-e89d04042fd4"],
Cell[783415, 22375, 2338, 60, 52, "Input",ExpressionUUID->"ae8fbf0e-3d26-4427-87a7-14d7ccaa131d"]
}, Closed]],
Cell[CellGroupData[{
Cell[785790, 22440, 184, 3, 53, "Section",ExpressionUUID->"b50e31ab-514a-4df0-b557-4519bd71b3f7"],
Cell[CellGroupData[{
Cell[785999, 22447, 264, 4, 54, "Subsection",ExpressionUUID->"ff8e8a26-5add-4a6d-a14e-5a2db099353a"],
Cell[CellGroupData[{
Cell[786288, 22455, 1284, 33, 44, "Input",ExpressionUUID->"2abe2965-2405-4a4b-9655-1b590cbbc2cb"],
Cell[787575, 22490, 1218, 37, 62, "Output",ExpressionUUID->"3fa75848-22c9-4946-bf49-9dacedd4ec7d"]
}, Open  ]],
Cell[788808, 22530, 1246, 28, 44, "Input",ExpressionUUID->"62af05bb-6fcc-47de-a2a0-900bb5608e3d"],
Cell[CellGroupData[{
Cell[790079, 22562, 3113, 74, 82, "Input",ExpressionUUID->"b1f5d049-6084-436e-a5b5-a7b46bb9005a"],
Cell[793195, 22638, 791, 11, 34, "Output",ExpressionUUID->"a91dba09-17d1-411c-872c-13fdf3902108"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[794035, 22655, 293, 5, 54, "Subsection",ExpressionUUID->"3a94f664-54cd-48a3-90bd-1a287624df73"],
Cell[794331, 22662, 930, 25, 44, "Input",ExpressionUUID->"7638fbf1-f05d-480a-af88-8ebce3dc5fd1"],
Cell[CellGroupData[{
Cell[795286, 22691, 2448, 65, 82, "Input",ExpressionUUID->"1e837c7d-3d82-4509-80b9-fda72acd030a"],
Cell[797737, 22758, 323, 4, 34, "Output",ExpressionUUID->"e85ec761-8990-4b84-9284-e47347e2e832"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[798109, 22768, 392, 6, 54, "Subsection",ExpressionUUID->"48e43cbf-681e-44ba-bf05-43df10a97720"],
Cell[798504, 22776, 1151, 29, 44, "Input",ExpressionUUID->"80144936-f4ea-44b1-add5-5aa52c2edb87"],
Cell[CellGroupData[{
Cell[799680, 22809, 669, 18, 30, "Input",ExpressionUUID->"c156b5c0-77dc-4162-ae0d-8a1eb9b61480"],
Cell[800352, 22829, 390, 11, 55, "Output",ExpressionUUID->"48298ce7-5f5e-4c03-960f-672f75a71460"]
}, Open  ]],
Cell[CellGroupData[{
Cell[800779, 22845, 2197, 56, 82, "Input",ExpressionUUID->"eb4c3e06-9830-440d-b150-7036ae6e13e4"],
Cell[802979, 22903, 405, 6, 34, "Output",ExpressionUUID->"ddf76547-1654-4497-a234-b3cc5b53b4ee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[803421, 22914, 2064, 54, 82, "Input",ExpressionUUID->"8d2dfeae-8d47-405a-bc93-a02d792e497a"],
Cell[805488, 22970, 261, 4, 34, "Output",ExpressionUUID->"5ca94b35-b1c9-47c9-83cc-17a113ee413c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[805810, 22981, 180, 3, 67, "Section",ExpressionUUID->"bf2daae2-b0ce-40e5-89c4-24c33b1d31e0"],
Cell[805993, 22986, 1384, 35, 44, "Input",ExpressionUUID->"c0788c7b-1e3d-4e74-87fb-7cdb1a470d5b"],
Cell[807380, 23023, 837, 21, 44, "Input",ExpressionUUID->"53277e56-e3dc-41e4-b93a-8d2255e16984"],
Cell[808220, 23046, 519, 13, 44, "Input",ExpressionUUID->"7e0a2cdb-7681-491e-b912-4b6a60149881"],
Cell[808742, 23061, 1559, 38, 69, "Input",ExpressionUUID->"6c56f6b1-6af6-44ce-b391-9ab303411c9c"],
Cell[CellGroupData[{
Cell[810326, 23103, 1332, 37, 44, "Input",ExpressionUUID->"6c82744f-76f6-4376-89e9-3ae0c9e381b7"],
Cell[811661, 23142, 269, 5, 34, "Output",ExpressionUUID->"283733ed-6dc2-4bc5-992b-55c52c98db00"]
}, Open  ]],
Cell[CellGroupData[{
Cell[811967, 23152, 1448, 40, 65, "Input",ExpressionUUID->"aa69f9f0-bb9a-4ec9-b80f-6f0a6bd68fc0"],
Cell[813418, 23194, 247, 3, 34, "Output",ExpressionUUID->"03aec6d2-a4fd-4192-baed-d7a6c4780592"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[813714, 23203, 179, 3, 67, "Section",ExpressionUUID->"8c0be8a6-a132-4cbf-88b5-7ccf500292b2"],
Cell[813896, 23208, 963, 25, 44, "Input",ExpressionUUID->"c8869af8-1df8-4ff6-a51b-771efd5c2bff"],
Cell[814862, 23235, 440, 11, 44, "Input",ExpressionUUID->"9069956a-3169-49b3-97c4-21244f7d8b66"],
Cell[CellGroupData[{
Cell[815327, 23250, 2333, 61, 65, "Input",ExpressionUUID->"0cff95b9-f628-4d80-b619-88013cb3f27e"],
Cell[817663, 23313, 271, 4, 34, "Output",ExpressionUUID->"cce87ed0-dab9-46ee-a99d-d2cf5f34be76"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[817983, 23323, 160, 3, 67, "Section",ExpressionUUID->"3b19b937-62cc-48a1-a107-57bdc53338be"],
Cell[818146, 23328, 2429, 64, 116, "Input",ExpressionUUID->"fecfad5f-3629-4576-94e3-3fbb460fedc2"],
Cell[820578, 23394, 2751, 75, 120, "Input",ExpressionUUID->"ce8f5624-f2b5-4669-86cb-270f6c8ae207"],
Cell[823332, 23471, 481, 11, 30, "Input",ExpressionUUID->"e81fd545-74e5-45e1-b3ae-4720acc457ca"],
Cell[823816, 23484, 722, 18, 44, "Input",ExpressionUUID->"ff3c51b4-bac2-49af-b9dd-965693bedd0f"],
Cell[824541, 23504, 674, 19, 44, "Input",ExpressionUUID->"876b7867-f9a6-429d-b8ce-e01986c3bb0e"],
Cell[825218, 23525, 886, 22, 44, "Input",ExpressionUUID->"2e9fdfc5-7bd1-4386-9539-5b43bb2a1a9c"],
Cell[CellGroupData[{
Cell[826129, 23551, 239, 4, 54, "Subsection",ExpressionUUID->"19ac2671-429c-4795-a9f9-d3baa3797754"],
Cell[826371, 23557, 1825, 41, 67, "Input",ExpressionUUID->"4a4f9db1-961b-4a49-85db-9ff39695221c"],
Cell[CellGroupData[{
Cell[828221, 23602, 1579, 38, 44, "Input",ExpressionUUID->"9ae3e1b8-89d3-4c4e-a7f6-4409c7bfca59"],
Cell[829803, 23642, 849, 13, 34, "Output",ExpressionUUID->"1b8b4c73-b33d-4281-af9c-8136d711970a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[830689, 23660, 1856, 45, 65, "Input",ExpressionUUID->"a0762d28-545d-49b5-90c3-b8c47f64944d"],
Cell[832548, 23707, 755, 11, 34, "Output",ExpressionUUID->"96c66be2-5842-48c5-8f8c-945ed84a43b1"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[833352, 23724, 291, 5, 54, "Subsection",ExpressionUUID->"27c0bdda-592c-44d2-9431-ded17a416b1e"],
Cell[833646, 23731, 1876, 42, 67, "Input",ExpressionUUID->"90b4a23d-824b-4516-932d-3d4931803d24"],
Cell[CellGroupData[{
Cell[835547, 23777, 1550, 38, 44, "Input",ExpressionUUID->"469a3928-615f-42c2-a9f4-680f40a5d4fb"],
Cell[837100, 23817, 362, 6, 34, "Output",ExpressionUUID->"7d5676a0-bd9a-4fbc-a882-20ce112e0f0c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[837499, 23828, 1798, 44, 65, "Input",ExpressionUUID->"4d3e26b8-1020-4b73-a651-1016b58e1f9c"],
Cell[839300, 23874, 315, 4, 34, "Output",ExpressionUUID->"52ec59e8-cf77-4145-b506-591ae4cbe1ed"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[839676, 23885, 210, 4, 67, "Section",ExpressionUUID->"9bd4180c-51eb-4844-b928-8b3d31cc35eb"],
Cell[839889, 23891, 2704, 68, 116, "Input",ExpressionUUID->"c7a7ee1b-f9ad-48fb-bae9-239a1dd91a48"],
Cell[842596, 23961, 3574, 91, 120, "Input",ExpressionUUID->"462f8c0f-7bdd-47bb-a63f-2e1fec674f77"],
Cell[846173, 24054, 870, 16, 30, "Input",ExpressionUUID->"45a96edb-0a32-464a-8442-cb59cbd1d5cc"],
Cell[847046, 24072, 999, 24, 44, "Input",ExpressionUUID->"ce7a54de-16f1-41b8-adbf-89b9a3c40913"],
Cell[CellGroupData[{
Cell[848070, 24100, 238, 4, 54, "Subsection",ExpressionUUID->"da0b3c00-ba89-4599-8d1e-4b5e084560f1"],
Cell[848311, 24106, 1877, 42, 67, "Input",ExpressionUUID->"05e3d0f5-6204-4a8a-ace6-8bfc60a6f610"],
Cell[CellGroupData[{
Cell[850213, 24152, 1629, 39, 44, "Input",ExpressionUUID->"b146de90-8b0d-4903-871e-ecd599892502"],
Cell[851845, 24193, 552, 8, 34, "Output",ExpressionUUID->"a10647e1-34aa-4e3d-8fb2-3b214abd6528"]
}, Open  ]],
Cell[CellGroupData[{
Cell[852434, 24206, 1828, 45, 65, "Input",ExpressionUUID->"a3520129-531f-4a39-a3eb-3d5036d0abf5"],
Cell[854265, 24253, 438, 6, 34, "Output",ExpressionUUID->"9ce61264-3e5f-4f43-95b2-578b90f00ede"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[854752, 24265, 296, 5, 54, "Subsection",ExpressionUUID->"6684269e-97e6-4dbd-a60f-a07ad6202fdd"],
Cell[855051, 24272, 1922, 42, 67, "Input",ExpressionUUID->"b1923357-8725-48be-a404-a03e7b83a695"],
Cell[CellGroupData[{
Cell[856998, 24318, 1633, 39, 44, "Input",ExpressionUUID->"a4440cb7-9a16-4cb5-ae0b-783de43258b7"],
Cell[858634, 24359, 328, 5, 34, "Output",ExpressionUUID->"e83ad48a-39a4-45f9-b91e-bcc40ff68706"]
}, Open  ]],
Cell[CellGroupData[{
Cell[858999, 24369, 1879, 45, 65, "Input",ExpressionUUID->"8a42fb62-9214-4f32-89fc-2a1f6e337d4f"],
Cell[860881, 24416, 315, 4, 34, "Output",ExpressionUUID->"a5ee258b-407d-480e-ab8c-b0bae4c3c0e6"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


